Pixels or Code? Benchmarking Instruction-Guided Visual Artifact Operation

Visual artifacts such as charts, technical diagrams, webpages, and document pages underpin scientific, commercial, and engineering workflows. Editing these artifacts requires direct modification, dependency-aware updates, preservation of unaffected content, and compliance with domain constraints. We define this capability as Visual Artifact Operation (VAO). Prior benchmarks test parts of this problem, including cascading updates in charts. We study direct edits, dependent updates, and preservation across visual domains and pixel, code, and agent paradigms under one image-only protocol. We introduce Visual Artifact Operation Bench (VAO-Bench), comprising 1,573 manually screened tasks across nine artifact categories and three difficulty levels. VAO-Bench uses executable artifacts and deterministic rendering to trace reference transformations and annotate direct edits, dependent updates, and preservation constraints. All systems receive the same source image and instruction; we evaluate pixel-space editors, code-generating multimodal systems, and tool-using agents on direct-edit accuracy, dependency-aware update, content preservation, domain validity, and visual quality. Experiments show that executable-code systems better support dependent updates, while pixel-space editors offer faster execution and strong visual quality. Explicitly stating dependencies improves both paradigms, identifying implicit-update inference as a central bottleneck. VAO-Bench provides a reproducible foundation for dependable visual artifact editing across generation paradigms.

==> anc/Supplementary_Material/prompts/Agent_Task_Template.md <==
# Visual Artifact Editing Task

## Input
- `source.png` in this directory is the rendered image of the source artifact.

## Goal
Reconstruct the artifact from the image and apply this editing instruction:

> {instruction}

Keep everything not required by the instruction unchanged: layout, colors, text, data, fonts, and style.

## Deliverable (required)
Write the complete, runnable {output_language_display} source code of the EDITED artifact to this exact file in the current directory:

    {artifact_filename}

The file must be a single self-contained source file. The evaluator will render it with: {renderer_note}

## Constraints
{dependency_bullets}
- Use the current directory as your task workspace. Use only the task materials provided here; keep all files you create for this task inside this workspace.
- You may use the available local tools, installed libraries, and fonts to write code, render previews, inspect results, and revise your work.
- Do not browse or read files outside this workspace for additional task information. Normal use of installed tools and their runtime resources is allowed.
- Do not read or update persistent memory files, or attempt to bypass the workspace access restrictions.
- Do not access the network.
- Do not modify or delete `source.png` or `TASK.md`.
- The task is complete only when `{artifact_filename}` contains the final code.

==> anc/Supplementary_Material/prompts/Explicit-instruction_ablation_template.md <==
You are given a rendered image of a visual artifact (attached) and a detailed editing instruction.

## Task
Reconstruct the artifact from the image and apply the detailed editing instruction. Output the complete, runnable {output_language_display} source code of the EDITED artifact.

## Rendering target
- Rendering mode: {rendering_mode}
- Your code will be rendered by: {renderer_note}

## Detailed editing instruction
{instruction}

## Requirements
- Reproduce the source artifact as faithfully as possible.
- Implement every requested target change and every linked visual update stated in the detailed editing instruction.
- Keep everything else unchanged: layout, colors, text, data, fonts, and style.
{dependency_bullets}

## Output format
Reply with exactly one fenced code block tagged `{fence_tag}` containing the complete source code. Do not include partial snippets, alternatives, or any other code blocks.


==> anc/Supplementary_Material/prompts/Judge_System_Template.md <==
You are a strict visual evaluation judge for an image-editing benchmark.

## Inputs you will receive
1. `[SOURCE]` — the rendered image of the original artifact.
2. `[CANDIDATE]` — the rendered image produced by an evaluated system that was asked to apply an editing instruction to the source artifact.
3. `[TARGET]` — a reference implementation of the edited artifact.
4. The editing instruction text.
5. A list of scoring points (direct, derived, invariant) with descriptions, observable regions, and expected evidence.

## How to treat the TARGET image
The target is ONE human-verified correct implementation, NOT the only acceptable answer. Use it only as a reference for what the intended change looks like. Score strictly by the scoring points. Do NOT penalize the candidate for differing from the target in fonts, anti-aliasing, image size, rendering style, or non-critical layout details.

## Scoring rules
Judge only from what is visible in the images. For every scoring point output exactly one result:
- `score = 1`: the point is fully satisfied with clear visual evidence.
- `score = 0`: the point is not satisfied, contradicted, or cannot be verified in the candidate image.
- `evidence`: what you actually see in the candidate (and source/target when relevant), concise and location-specific.
- `reason`: why the score follows from the evidence.
- `confidence`: 0.0-1.0; lower it when the images are hard to read or the judgment is uncertain.

Point types:
- direct points: changes the instruction directly requires.
- derived points: synchronized updates implied by visible dependencies (legends, totals, captions, connected elements).
- invariant points: content that must remain unchanged relative to the source.

## Overall ratings
After the scoring points, rate the candidate image on two 1-5 integer scales using the rubrics below: `visual_quality` (with a `defects` list) and `domain_validity` (with a `violations` list). These judge the candidate image on its own merits, independent of the scoring points.

## Output format
Reply with ONLY one JSON object, no markdown fences, no extra text:

{
  "direct_point_results": [{"point_id": "...", "score": 0|1, "evidence": "...", "reason": "...", "confidence": 0.0-1.0}, ...],
  "derived_point_results": [...same shape...],
  "invariant_point_results": [...same shape...],
  "visual_quality": {"score": 1-5, "evidence": "...", "defects": ["..."], "reason": "...", "confidence": 0.0-1.0},
  "domain_validity": {"score": 1-5, "evidence": "...", "violations": ["..."], "reason": "...", "confidence": 0.0-1.0}
}

Include every scoring point exactly once, using its exact `point_id`. If a bucket has no points, output an empty array for it.


==> anc/Supplementary_Material/prompts/Native_reconstruction_and_editing_templates_A1_reconstruction.md <==
You are given a rendered image of a visual artifact (attached).

## Task
Reconstruct the artifact from the image as faithfully as possible. Output the complete, runnable {output_language_display} source code that reproduces the image when rendered.

## Rendering target
- Rendering mode: {rendering_mode}
- Your code will be rendered by: {renderer_note}

## Requirements
- Match the image's layout, geometry, colors, text, data, fonts, spacing, and style as closely as possible.
{dependency_bullets}

## Output format
Reply with exactly one fenced code block tagged `{fence_tag}` containing the complete source code. Do not include partial snippets, alternatives, or any other code blocks.


==> anc/Supplementary_Material/prompts/Native_reconstruction_and_editing_templates_A2_editing_over_reconstructed_source_code.md <==
You are given a rendered image of a visual artifact (attached), source code, and an editing instruction.

## Task
Use the supplied source code and image to apply the editing instruction. Output the complete, runnable {output_language_display} source code of the EDITED artifact.

## Rendering target
- Rendering mode: {rendering_mode}
- Your code will be rendered by: {renderer_note}

## Editing instruction
{instruction}

## Requirements
- Reproduce the source artifact as faithfully as possible; apply only the changes the instruction requires.
- Keep everything else unchanged: layout, colors, text, data, fonts, and style.
{dependency_bullets}

## Output format
Reply with exactly one fenced code block tagged `{fence_tag}` containing the complete source code. Do not include partial snippets, alternatives, or any other code blocks.


==> anc/Supplementary_Material/prompts/Native_reconstruction_and_editing_templates_B_editing_with_ground-truth_source_code.md <==
You are given a rendered image of a visual artifact (attached), source code, and an editing instruction.

## Task
Use the supplied source code and image to apply the editing instruction. Output the complete, runnable {output_language_display} source code of the EDITED artifact.

## Rendering target
- Rendering mode: {rendering_mode}
- Your code will be rendered by: {renderer_note}

## Editing instruction
{instruction}

## Requirements
- Reproduce the source artifact as faithfully as possible; apply only the changes the instruction requires.
- Keep everything else unchanged: layout, colors, text, data, fonts, and style.
{dependency_bullets}

## Output format
Reply with exactly one fenced code block tagged `{fence_tag}` containing the complete source code. Do not include partial snippets, alternatives, or any other code blocks.


==> anc/Supplementary_Material/prompts/Visual_quality_rubric.md <==
Rate the candidate image's visual quality (1-5, integers only):

- 5: Clean and complete; no visible defects; all text legible; no clipping, overlap, or rendering artifacts.
- 4: Minor blemishes (slightly tight spacing, small alignment drift) that do not affect reading or use.
- 3: Noticeable but acceptable problems (local overlap, cramped labels, mild clipping); the artifact is still usable overall.
- 2: Problems that seriously hurt readability, layout, or recognition (large overlaps, cut-off content, broken alignment, illegible text).
- 1: Essentially unreadable or unusable (blank regions, garbled rendering, collapsed layout).

List each concrete defect you see in `defects` (empty list if none).


==> anc/Supplementary_Material/prompts/business_web_interfaces.v1.md <==
Rate domain validity for a business web interface (1-5, integers only):

- 5: Fully coherent UI: metrics, labels, badges, tables, and charts agree with each other; component alignment and visual hierarchy are consistent; controls look intact.
- 4: Essentially valid with slight imprecision (e.g. one secondary label style drifts) that does not create contradictions.
- 3: Main relationships correct but local inconsistencies exist (e.g. a summary number no longer matches its table row, or one status badge conflicts with its metric).
- 2: Important business-logic errors: multiple contradictory metrics, broken table/chart correspondence, or misleading status indicators.
- 1: The interface is semantically wrong or misleading as a whole (data, labels, and components do not form a believable UI).

List each concrete inconsistency in `violations`.


==> anc/Supplementary_Material/prompts/chemistry_and_molecular_figures.v1.md <==
Rate domain validity for a chemistry/molecular figure (1-5, integers only):

- 5: Chemically coherent: atom labels, bond patterns, ring structures, and functional groups are plausible; reaction arrows and conditions make sense; annotations match the depicted structures; valences look reasonable where visible.
- 4: Essentially valid with slight imprecision (e.g. an annotation slightly offset) without chemical contradictions.
- 3: Main structure correct but local issues (e.g. one substituent drawn ambiguously, a label conflicting with the highlighted group).
- 2: Important chemical errors: impossible valences, broken ring/bond topology, reaction direction contradicting the scheme, structures conflicting with their formula labels.
- 1: The figure is not chemically plausible (garbled structures, nonsensical connectivity).

List each concrete violation in `violations`.


==> anc/Supplementary_Material/prompts/circuit_and_logic_diagrams.v1.md <==
Rate domain validity for a circuit/logic diagram (1-5, integers only):

- 5: Electrically coherent: all components connected with no dangling terminals or broken wires; signal names consistent at both ends; power/ground usage sensible; junctions vs crossings unambiguous.
- 4: Essentially valid with slight imprecision (e.g. a label slightly offset from its wire) without ambiguity about connectivity.
- 3: Main connectivity correct but local issues (e.g. one ambiguous crossing, a component value/label mismatch).
- 2: Important electrical errors: dangling terminals, broken or shorted connections, signal labels contradicting the topology.
- 1: The circuit is not electrically plausible (disconnected fragments, nonsensical wiring).

List each concrete violation in `violations`.


==> anc/Supplementary_Material/prompts/interactive_data_panels.v1.md <==
Rate domain validity for an interactive data panel (1-5, integers only):

- 5: Controls and data agree everywhere: selected filters/tabs/toggles match the visible charts, tables, legends, and summaries; highlight states are consistent.
- 4: Essentially valid with slight imprecision in one secondary control or label.
- 3: Main filter-to-data relationships hold but a local mismatch exists (e.g. one legend entry or summary does not reflect the selected state).
- 2: Important logic errors: selected state clearly contradicts displayed data in several places, or legend/series correspondence is broken.
- 1: The panel's control/data relationships are incoherent overall.

List each concrete inconsistency in `violations`.


==> anc/Supplementary_Material/prompts/mathematical_and_geometric_figures.v1.md <==
Rate domain validity for a mathematical/geometric figure (1-5, integers only):

- 5: Mathematically coherent: labels, coordinates, and stated relationships hold; intersections, tangencies, adjacency, and shaded regions are consistent with the depicted functions/constraints; aspect ratio does not distort claimed relationships.
- 4: Essentially valid with slight imprecision (e.g. a label slightly displaced from its point) without changing the mathematics.
- 3: Main relationships correct but local issues (e.g. one intersection drawn slightly off its true position, a region boundary marginally wrong).
- 2: Important mathematical errors: curves/vectors inconsistent with their labels, wrong intersection or feasible region, graph edges contradicting stated adjacency.
- 1: The figure is mathematically wrong or misleading as a whole.

List each concrete violation in `violations`.


==> anc/Supplementary_Material/prompts/native_code_user.v1.md <==
You are given a rendered image of a visual artifact (attached) and an editing instruction.

## Task
Reconstruct the artifact from the image and apply the editing instruction. Output the complete, runnable {output_language_display} source code of the EDITED artifact.

## Rendering target
- Rendering mode: {rendering_mode}
- Your code will be rendered by: {renderer_note}

## Editing instruction
{instruction}

## Requirements
- Reproduce the source artifact as faithfully as possible; apply only the changes the instruction requires.
- Keep everything else unchanged: layout, colors, text, data, fonts, and style.
{dependency_bullets}

## Output format
Reply with exactly one fenced code block tagged `{fence_tag}` containing the complete source code. Do not include partial snippets, alternatives, or any other code blocks.


==> anc/Supplementary_Material/prompts/process_and_workflow_diagrams.v1.md <==
Rate domain validity for a process/workflow diagram (1-5, integers only):

- 5: Logically sound flow: clear start/end states, every node reachable and connected, branch conditions labeled and mutually coherent, swimlane/step ownership unambiguous.
- 4: Essentially valid with slight imprecision (e.g. one branch label wording is loose) without breaking the flow logic.
- 3: Main flow correct but local issues (e.g. one ambiguous branch, an annotation detached from its step).
- 2: Important logic errors: disconnected required nodes, a branch with contradictory or missing conditions, unreachable or dangling steps.
- 1: The diagram does not represent a coherent process (broken connectivity, no discernible flow).

List each concrete violation in `violations`.


==> anc/Supplementary_Material/prompts/scientific_document_pages.v1.md <==
Rate domain validity for a scientific document page (1-5, integers only):

- 5: Publication-coherent: figure/table references, captions, numbering, citations, and stated conclusions all agree; reading order and section hierarchy make sense.
- 4: Essentially valid with slight imprecision (e.g. minor caption wording drift) without contradictions.
- 3: Main structure correct but local inconsistencies (e.g. one in-text reference points to the wrong figure number, or a caption conflicts with panel content).
- 2: Important scholarly errors: mismatched numbering across several elements, citations detached from markers, or conclusions contradicting the shown data.
- 1: The page is not a plausible scientific document (broken structure, nonsensical references).

List each concrete inconsistency in `violations`.


==> anc/Supplementary_Material/prompts/scientific_statistical_plots.v1.md <==
Rate domain validity for a scientific statistical plot (1-5, integers only):

- 5: Statistically coherent: title, axes, ticks, legend, annotations, and marks all agree; data-to-mark mapping is consistent; derived values (totals, means, CIs) match the plotted data where visible.
- 4: Essentially valid with slight imprecision (e.g. a tick label rounding oddity) without contradictions.
- 3: Main mapping correct but local inconsistencies (e.g. one legend entry unused, one annotation value slightly off from the plotted bar).
- 2: Important statistical errors: legend/series mismatch, axis scale contradicting the data, annotation values conflicting with visible marks.
- 1: The plot misrepresents its own data (axes, marks, and labels incoherent).

List each concrete violation in `violations`.


==> anc/Supplementary_Material/prompts/step1_source_code_Category-Specific_Rules.md <==
## html_business

- For html_browser, return a complete HTML document with embedded CSS and stable element ids.
- All code-relevant chart, table, KPI, threshold, filter, and state values must be visible or recoverable from rendered text, value labels, a visible data table, formulas, or sufficiently precise ticks.
- Build the rendered UI and metadata from one in-code canonical data model.
- Render all KPI cards, chart points, table rows, status badges, filters, and metadata from that canonical data model. Do not duplicate numbers in separate CSS/HTML/JS fragments.
- Keep main chart/table evidence visually dominant enough to read; reduce controls/cards/rows before shrinking chart geometry.
- KPI cards, chart labels/points, table cells, status badges, alert counts, threshold text, filter labels, and metadata must be derived from the same rows/rules/formulas; do not duplicate hard-coded values in separate places.
- If a status badge, warning, alert count, delta, ARPU, conversion rate, revenue total, or threshold appears, the visible table/rule/formula must make it verifiable.
- Round displayed derived values consistently, and make metadata use the same rounded display strings that appear in the image.
- Do not create cramped CSS grids, fixed-height evidence panes, mini charts, or tables whose important rows are hidden by overflow.
- Reduce cards, rows, series, or decorative controls until all source evidence is readable.
- Do not use CSS `transform: scale(...)`, `zoom`, negative margins, fixed-height evidence panes, `overflow: hidden/auto/scroll` for code-relevant regions, or non-proportional chart stretching to force content into the page.
- Do not store visual2code-relevant values only in `title`, `aria-label`, data attributes, JavaScript arrays, hidden inputs, or hover tooltips.
- HTML screenshots are full-page, but the artifact must still be visually complete and coherent: no code-relevant panel, table row, legend, axis label, control state, value, or dependency evidence may rely on scrolling, hover-only state, clipped content, or hidden DOM.
- For HTML/SVG charts, keep all axis labels, value labels, threshold labels, legend text, and data marks inside the plot container and inside the SVG viewBox.
- Avoid negative label coordinates, labels beyond the viewBox, `overflow: visible` as a clipping workaround, and `preserveAspectRatio="none"` for data charts.
- Do not use CSS `transform: scale(...)`, `zoom`, negative margins, fixed-height text/caption boxes, or clipped overflow to make panels, captions, formulas, or tables fit.
- For HTML/SVG line, trend, and time-series charts, render a visible numeric label for every point or render a complete visible data table adjacent to the chart.
- If labels would collide, reduce the number of points or series rather than hiding values in JavaScript arrays, SVG paths, tooltips, `title`, or metadata.

## html_scientific

- For html_browser, return a complete HTML document with embedded CSS and stable element ids.
- Render a visible caption/reference region when caption or panel-reference edits are possible.
- Render the cross-panel formula/rule/table dependency that supports Hard edits; do not keep derived metric rules only in JavaScript variables, comments, metadata, or hidden DOM.
- Make formula/rule/table evidence visible and compact, with enough spacing from captions, legends, and panel labels.
- All code-relevant chart, table, panel-reference, formula, caption, and claim values must be visible or recoverable from rendered text, value labels, a visible data table, formulas, or sufficiently precise ticks.
- HTML screenshots are full-page, but the artifact must still be visually complete and coherent: no code-relevant panel, table row, legend, axis label, control state, value, or dependency evidence may rely on scrolling, hover-only state, clipped content, or hidden DOM.
- Do not store visual2code-relevant values only in `title`, `aria-label`, data attributes, JavaScript arrays, hidden inputs, or hover tooltips.
- For HTML/SVG charts, keep all axis labels, value labels, threshold labels, legend text, and data marks inside the plot container and inside the SVG viewBox.
- Avoid negative label coordinates, labels beyond the viewBox, `overflow: visible` as a clipping workaround, and `preserveAspectRatio="none"` for data charts.
- For HTML/SVG line, trend, and time-series charts, render a visible numeric label for every point or render a complete visible data table adjacent to the chart.
- If labels would collide, reduce the number of points or series rather than hiding values in JavaScript arrays, SVG paths, tooltips, `title`, or metadata.

## html_interactive

- For html_browser, return a complete HTML document with embedded CSS and stable element ids.
- All code-relevant chart, table, KPI, threshold, filter, and state values must be visible or recoverable from rendered text, value labels, a visible data table, formulas, or sufficiently precise ticks.
- Compute visible controls, highlighted marks, selected rows, summary counts, warning counts, and detail panels from one canonical state object.
- The selected state must be rendered in controls, chart/table, and detail/summary panels from the same object. Do not let side panels squeeze the chart/table below readable size.
- Render that state in multiple panels so the active interaction can be reconstructed from the screenshot.
- Avoid app-shell layouts that hide source evidence inside scrollable panes.
- Do not use narrow fixed columns, scrollable evidence panes, CSS `transform: scale(...)`, `zoom`, negative margins, or non-proportional SVG scaling to squeeze controls, charts, tables, or details into the layout.
- A full-page screenshot may be taller than the viewport, but all code-relevant state/value evidence must remain visible, readable, and non-clipped in the captured page.
- HTML screenshots are full-page, but the artifact must still be visually complete and coherent: no code-relevant panel, table row, legend, axis label, control state, value, or dependency evidence may rely on scrolling, hover-only state, clipped content, or hidden DOM.
- Do not store visual2code-relevant values only in `title`, `aria-label`, data attributes, JavaScript arrays, hidden inputs, or hover tooltips.
- For HTML/SVG charts, keep all axis labels, value labels, threshold labels, legend text, and data marks inside the plot container and inside the SVG viewBox.
- Avoid negative label coordinates, labels beyond the viewBox, `overflow: visible` as a clipping workaround, and `preserveAspectRatio="none"` for data charts.
- For HTML/SVG line, trend, and time-series charts, render a visible numeric label for every point or render a complete visible data table adjacent to the chart.
- If labels would collide, reduce the number of points or series rather than hiding values in JavaScript arrays, SVG paths, tooltips, `title`, or metadata.

## dot_workflow

- For graphviz_dot, return a complete Graphviz DOT `digraph` source.
- Use stable node ids, concise readable labels, `rankdir=TB` or `rankdir=LR`, clusters for ownership/lane groups when needed, explicit decision nodes, labeled branch edges, retry/exception edges, and terminal nodes.
- Do not return draw.io XML for workflow diagrams.
- Keep DOT clusters/owner labels, node spacing, branch labels, retry labels, and terminal states readable; no edge may visually run through a node label after Graphviz layout.
- Prefer `splines=ortho` or conservative routed edges only when labels remain readable. Keep retry loops short and returning to one node.
- Use light cluster fills and moderate, explicit `ranksep`, `nodesep`, `margin`, and `pad`; avoid very tall or very wide strip layouts and avoid huge PNG output from excessive cluster padding.
- Keep labels concise rather than shrinking fonts. Do not use tiny font sizes to force dense workflows into the canvas.

## latex_architecture

- For latex_tikz, return a complete compilable LaTeX/TikZ document using `\documentclass[tikz,border=12pt]{standalone}`, `\usepackage{tikz}`, and `\begin{tikzpicture}`.
- Use named TikZ nodes for architecture modules, groups, tensor/shape labels, repeated blocks, skip/fusion branches, heads, losses, and stage boundaries.
- Do not return draw.io XML for architecture diagrams.
- Architecture diagrams must be paper-like model figures, not service/deployment diagrams. Do not draw API gateways, caches, databases, observability lanes, cloud zones, fallback services, or metrics lanes.
- Render the SourceSpec planning chain visibly: `broad_research_direction`, `concrete_task`, `paper_model_pattern`, and `layout_topology` must influence module names, stage labels, tensor labels, head/loss names, or a compact caption-like note. Do not leave direction/task only in metadata.
- Respect the selected layout_topology. For retrieval/memory models use a side memory/retrieval lane; for graph models use message-passing bands or node-set stages; for diffusion/refinement use an iteration/noise/refinement loop or schedule lane; for forecasting/time-series use temporal encoder/decoder or horizon heads. Avoid collapsing every pattern back into the same encoder-decoder chain.
- Use spacious groups, stage labels, sparse tensor/shape labels, repeated-block labels, skip/fusion arrows, heads, and loss branches. Avoid full top-conference density and avoid using tiny fonts to fit extra modules.
- Edge labels must use readable placement with white background/fill or enough spacing; no arrow or edge label may cross module text.
- Use a moderate aspect ratio with safe margins. Prefer a 2-row staged layout when it reduces a long strip.
- Do not place every module in one long horizontal chain. Keep the TikZ node bounding region moderate by using a second row/band, skip/fusion band, or head/loss side-band when needed; preserve top/bottom margins and label clearance.
- Use explicit `node distance` or coordinates with generous gaps, module styles with enough `inner sep` and `minimum width`, and white-backed edge labels. If the diagram would become crowded, remove nonessential tensor labels or auxiliary modules before reducing font size.
- Do not use `\resizebox`, extremely small fonts, clipped stage labels, or crop-boundary labels to fit paper-model content.
- Metadata should preserve broad_research_direction, concrete_task, paper_model_pattern, layout_topology, module_graph, tensor_shapes, repeated_blocks, skip_connections, loss_heads, stage_boundaries, visual_recoverability_contract, and operation affordances.
- Before final JSON, self-check that module labels, tensor/shape labels, repeats, skips/fusions, heads/losses, group boundaries, and arrows are readable and not clipped.

## latex_circuit

- latex_circuit SourceCode must output a complete standalone CircuiTikZ LaTeX document in `source_code`. Do not output a placeholder and do not rely on a local template renderer.
- Use the sampled template as a layout/semantic seed. Keep the same `base_template_id` / `template_id`, preserve the seed's main rails and primary circuit identity, and implement only the bounded local patches planned by SourceSpec.
- Use only conservative TeXLive-2018-compatible CircuiTikZ/TikZ primitives: `to[R]`, `to[C]`, `to[L]`, `to[D]`, `to[led]`, `to[lamp]`, `to[fuse]`, `to[switch]`, `to[battery]`, `node[npn]`, plain `\\draw` wires, `node[circ]`, and `\\fill (...) circle (...)` junctions.
- Do not use fragile or unsupported component keys such as `relaycoil`, `elmotor`, `elmech`, `motor`, `node[dot]`, relay-specific switch nodes, package-specific anchors, or exotic CircuiTikZ component names. Represent relay coils with `to[L,l=K1]`, motor/fan loads with `to[R,l=FAN M1]` or a labeled load resistor, and junctions with `node[circ]` or `\\fill`.
- Avoid `siunitx` requirements in circuit labels. Prefer plain labels like `10A`, `220V`, `24VDC`, `10k`, `100nF` instead of `\\SI{...}{...}`.
- Draw a standard readable schematic, not a block diagram. Every component that matters for future edits needs a visible designator/value/label; every connection must be visually traceable.
- Bounded patches are allowed when they remain local and readable: one inserted component, one removed local component, a short branch reroute, a small series/parallel element, or a compact threshold/state annotation. Do not redraw the entire seed into a different circuit family.
- Keep labels short and ASCII-safe. Prefer `R1 10k`, `C1 100nF`, `SW1`, `K1`, `Q1`, `VCC`, `GND`, `OUT`, `TEMP`, `LOAD`, and compact state labels.
- Write comparator/threshold labels with TeX-safe text, such as `V sense $>$ 2.4V`, `V sense above 2.4V`, `I load $\\ge$ 1A`, or `TEMP below limit`. Do not emit raw unicode comparators, smart quotes, inverted-question-mark artifacts, or encoding-fragile symbols.
- metadata must include `source_mode=template_seeded`, `template_usage=seeded_not_bound`, `template_set=latex_circuitikz_36`, `base_template_id`, `template_id`, `topology_patches_applied`, `component_inventory`, `netlist_summary`, `visible_edit_anchors`, `visible_element_ids`, `editable_object_ids`, `stable_region_ids`, `dependency_graph`, `reverse_engineering_evidence`, `visual_recoverability_contract`, `operation_affordance_matrix`, and easy/middle/hard edit candidates.

## py_statistical

- For python_cli, return a complete deterministic Python script that writes the final image to the path stored in VISARTOPS_OUTPUT.
- Include axis labels, ticks, legend/direct labels, and value labels or a visible data table for all plotted values.
- Keep figure size and aspect ratio stable; reduce series/point count if full value recoverability would make the plot crowded.
- For line, trend, and time-series plots, annotate every point with its numeric value or include a complete compact table for all point values.
- Do not rely on tick interpolation for exact visual2code recovery.
- Use `constrained_layout=True` or explicit `GridSpec` margins with generous spacing.
- Do not use `bbox_inches='tight'`, dense manual `fig.add_axes` overlays, table font below 9 pt, or stacked significance stars directly above value labels.
- Prefer explicit `GridSpec` or named axes rectangles for main plot, optional compact table, optional rule/formula, and caption/status regions. Do not rely on `tight_layout` as the main layout system.
- Implement SourceSpec spacing plans directly: `module_spacing_plan`, `caption_space_plan`, `legend_table_space_plan`, and `annotation_clearance_plan` must determine GridSpec rows/columns, axis rectangles, `hspace`, `wspace`, legend position, and text-box placement.
- Give captions, legends, tables, formula/rule boxes, and annotation panels their own fixed regions when they are code-relevant. Prefer an independent bottom/side band over placing them inside the data axis.
- Keep visible whitespace between modules. Increase figure size, GridSpec height ratios, bottom/top margins, or side-band width before reducing font size or table row height.
- For multi_line_ci and multi_panel_facet, layout must be capacity-first: use `constrained_layout=True` or GridSpec with generous height ratios; do not use `hspace < 0.18` or `wspace < 0.18` when multiple axes/tables/text regions are present.
- When table/caption/formula evidence appears with a main plot, reserve at least a visibly separate band for that evidence; do not stack all evidence in one crowded corner. Captions should sit outside axes and away from tick labels.
- Do not use `table.scale(..., y > 1.1)` because it commonly overflows its GridSpec cell. Do not allocate less than 18% of figure height to a visible table region when the table has 4 or more rows, or less than 12% to a rule/formula box with more than 4 text lines.
- If table plus rule plus caption cannot fit, remove or shorten one evidence region at source-code generation time instead of shrinking fonts or spacing.
- Compute all displayed values, formula outputs, rankings, thresholds, and metadata from one in-code canonical data table.
- For multi_panel_facet, multi_line_ci, and grouped_stacked_bar, reduce data size before adding secondary axes, extra legends, or table rows.
- Do not save with `bbox_inches='tight'` or `pad_inches=0`; preserve a stable canvas with visible margins.
- Do not use inset axes, manual overlay callout axes, legend boxes inside crowded data regions, formula boxes on top of marks, or table/caption regions that overlap axes.
- Put significance in a table column or offset it horizontally from value labels.
- Do not place all series point labels with the same vertical offset. Use staggered offsets by series and by x-position, such as above/center/below or alternating left/right offsets.
- If series values are within 0.04 on the y-axis, use endpoint labels plus a compact table instead of labeling every point. No value label bbox may overlap another value label bbox, marker, legend, threshold label, title, or axis label.
- Do not put figure title, legend, and subplot title in the same narrow top band. Prefer legend outside the data region or direct endpoint labels when this reduces overlap.
- Keep statistical sources to a readable density: at most 2 primary data axes plus optional compact table/formula evidence only when it improves recovery; captions should be short and outside plot axes without touching the canvas edge.
- When the source includes a Hard rule such as a weighted score, normalized index, piecewise threshold, ranking, ratio/log transform, moving average, or threshold-crossing count, render the rule as visible formula/rule text and render enough input/output values to verify the relation from the image.
- Use a fixed `fig.savefig(output_path, dpi=..., facecolor='white')`. Do not use `bbox_inches='tight'`, `bbox_inches='fixed'`, `pad_inches=0`, or malformed savefig arguments. Source repair must not edit inside the `bbox_inches` token; if save syntax is broken, regenerate the source code.

## py_geometry

- For python_cli, return a complete deterministic Python script that writes the final image to the path stored in VISARTOPS_OUTPUT.
- Perform numeric self-checks in code before saving when using intersections, slopes, perpendicularity, tangency, areas, distances, or angles.
- The visible labels must match the computed values.
- Use equal aspect ratio whenever geometry semantics depend on distance, angle, perpendicularity, tangency, or circular shape.
- Include at least two visible mathematical relations. Add a compact evidence region only when it improves recoverability without clutter, and keep labels away from intersections, curves, vectors, and feasible-region boundaries.
- Use explicit x/y limits with at least 10% visual margin around all editable points, vectors, curves, labels, and evidence boxes. Do not save geometry with `bbox_inches='tight'` or `pad_inches=0`.
- Apply a deterministic label-offset strategy: labels near the top/right edge move inward, vector labels sit beside the arrow body rather than on the head, and relation markers never overlap coordinate/value labels.

## py_chemistry
- For python_cli, return a complete deterministic Python script that writes the final image to the path stored in VISARTOPS_OUTPUT.
- Draw actual molecular structures with RDKit or an equivalent library. Do not use placeholder molecule boxes.
- Define one `CHEM_RECORD` or equivalent canonical dict near the top of the script. Molecule drawing, property table rows, reaction labels, highlight legend, visible labels, source metadata, and any displayed rounded values must be derived from this single record and parsed RDKit molecules.
- Prefer PIL composition for molecule panels, arrows, yields, condition labels, legends, captions, and compact tables. Chemistry PIL/RDKit output should save directly with `Image.save(VISARTOPS_OUTPUT)`.
- Prefer the stable API `Draw.MolToImage(mol, size=(w, h), kekulize=True)` for molecule images unless atom/bond highlighting requires `rdMolDraw2D`.
- If using `rdMolDraw2D.MolDraw2DCairo`, import it with `from rdkit.Chem.Draw import rdMolDraw2D`, call `drawer.FinishDrawing()`, then decode with `Image.open(io.BytesIO(drawer.GetDrawingText())).convert("RGB")`. Never use `Image.frombytes(..., drawer.GetDrawingText(), ...)`.
- If computing 2D coordinates, use `from rdkit.Chem import AllChem` and `AllChem.Compute2DCoords(mol)` or use `rdDepictor.Compute2DCoords(mol)`. Do not call `Chem.Compute2DCoords`.
- Do not set version-fragile RDKit DrawOptions such as `atomLabelFontSize` or `atomLabelColour`.

For `reaction_scheme`:

- Implement the SourceSpec-selected `reaction_class`, `substrate_family`, `reaction_steps`, sampled direction seed, and canonical reactant/product/intermediate records. Do not silently swap to a benzyl oxidation/reduction or esterification fallback.
- Treat `sampled_direction_seed` as direction metadata only; the concrete molecules, reagents, conditions, and products must come from SourceSpec's canonical reaction records.
- Use spacious reaction layouts. Single-step schemes should generally use at least a 1000-1200 px wide canvas; two-step schemes should generally use 1400-1600 px or an equivalently spacious layout.
- Allocate explicit panel boxes for reactants, optional intermediate/step-1 product, and products before pasting RDKit molecule images.
- Multiple reactants or products should be placed side-by-side with visible `+` separators. Avoid vertically stacked white-background molecule images.
- No molecule image rectangle may overlap another molecule image rectangle unless transparent compositing is explicitly used and visually verified.
- Check before saving that every molecule image bbox is inside the canvas with nonzero margins: `x >= margin`, `y >= margin`, `x + image_width <= canvas_width - margin`, and `y + image_height <= canvas_height - margin`.
- Keep at least 60 px canvas margin around molecule images when practical, and at least 80 px between neighboring molecule panels.
- If `reaction_steps = 1`, draw one arrow and no intermediate panel. If `reaction_steps = 2`, show a continuous visible chain: reactant(s) -> intermediate or step-1 product -> final product. Do not draw two arrows with an empty intermediate zone.
- Arrow start/end points must connect the outside of actual molecule panels rather than empty space.
- Keep condition, reagent, yield, step labels, captions, and plus signs outside molecule image bboxes.

For `complex_single_molecule`:

- Preserve the SourceSpec-selected larger molecule. Do not replace it with benzene, toluene, salicylic acid, benzoic acid, or another small fallback unless the selected SMILES is invalid and no valid repair is possible.
- Render one clear molecule panel plus a formatted information card/table. Do not add functional-group highlights, reaction-center callouts, G1/G2/G3 registry visuals, or atom-index overlays by default.
- Draw property rows from the canonical molecule record. Compute formula, molecular weight, heavy atom count, HBA/HBD/logP/TPSA from RDKit when stable; otherwise mark values as fixed displayed notes and keep them consistent.
- Use fixed row height, padding, maximum text width, and concise wrapping for the information card. Expand the card/canvas before shrinking fonts.
- The molecule drawing is usually a stable region for later operations, so make it readable and keep it separate from the information card.

For `functional_group_reaction_center_annotation`:

- Implement the SourceSpec `functional_group_registry` directly: parse `canonical_smiles`, parse each group `smarts` with `Chem.MolFromSmarts`, call `mol.GetSubstructMatches(pattern)`, select the documented match, derive highlighted atoms and bonds from that match, and then generate the molecule highlight, legend, table, rule text, and metadata from the same registry.
- If a SMARTS pattern has no match or the SMILES cannot parse, raise a clear error instead of silently changing molecule identity, group identity, or atom ids.
- Use stable highlight APIs only. Prefer `Draw.MolToImage(mol, size=(w, h), kekulize=True, highlightAtoms=highlight_atoms, highlightBonds=highlight_bonds)` when available; if using `rdMolDraw2D`, pass highlight lists and color dictionaries as arguments to `DrawMolecule`, not by setting unknown DrawOptions attributes such as `highlightAtomColors`.
- Use one color per group and reuse that exact color in molecule highlights, legend entries, callout lines/labels, and table markers.
- Favor external group callouts, legend swatches, and a compact table over atom-index overlays. Labels like G1/G2 should be placed outside the molecule panel with connector lines or adjacent legend rows, not directly on top of atoms/bonds.
- Keep table columns wide enough for group names and roles; do not place colored markers over text.

Shared implementation constraints:

- Do not add a Matplotlib `savefig` solely to satisfy generic plotting checks. If using Matplotlib around molecule images for a real layout reason, hide all axes/ticks and keep a fixed canvas.
- Do not use `bbox_inches='tight'`, `bbox_inches='fixed'`, or `pad_inches=0` in chemistry outputs; preserve a stable canvas with visible margins.
- Give tables, legends, captions, conditions, yields, plus signs, and callouts generous padding and row height based on text bounding boxes.
- Before final JSON, self-check that no molecule image is clipped, no molecule panel overlaps another, no ring/bond appears visually erased, no arrow connects to empty space, and no chemistry label overlaps a structure.


==> anc/Supplementary_Material/prompts/step1_source_code_General_Template.md <==
You are Model A, the text-strong benchmark construction model.

Task: convert the provided SourceSpec into renderable source code.

Input: a SourceSpec JSON object.

Output: one JSON object with:
- rendering_mode
- source_code
- metadata

Rules:
- source_code must be self-contained unless renderer_requirements explicitly allows external files.
- Implement the SourceSpec's layout_budget and visual_recoverability_contract in the rendered image, not only in metadata.
- Do not add unnecessary complexity beyond the stated complexity_budget.
- Reserve safe margins, keep labels readable, and avoid overlap/clipping, edge-label collisions, wire-label collisions, legend collisions, tiny fixed boxes, and dense micro-label clusters.
- Do not solve spacing by shrinking text below readability. Move labels, enlarge the canvas, simplify redundant decoration, or reroute connectors instead.
- Every visible_element id in metadata must correspond to visible content in the rendered artifact.
- metadata must include visible_element_ids, stable_region_ids, editable_object_ids, expected_renderer, subtype, layout_region_ids, dependency_graph, reverse_engineering_evidence, visual_recoverability_contract, operation_affordance_matrix, easy_edit_candidates, middle_edit_candidates, hard_edit_candidates, stable_region_candidates, and benchmark_quality_gates.
- reverse_engineering_evidence must cite exact visible IDs, labels, values, table cells, axes, formulas, ports, atom/bond labels, or connectors.
- Do not create placeholder panels, generic unlabeled rectangles, fake chart decoration, anonymous plotted series, disconnected symbols, invalid chemistry drawings, invalid geometry, or hidden-only relations.
- The generated source must support valid gold targets for Easy, Middle, and Hard instructions without redesigning the whole artifact.

Task-specific rendering rules:
- Follow the appended task-specific rules for the current stage and artifact category.
- Do not apply rules from unrelated rendering modes or artifact categories.

Output discipline:
- Keep source_code deterministic.
- Keep metadata aligned with source_code.
- Do not include markdown fences or explanatory prose outside JSON.


==> anc/Supplementary_Material/prompts/step1_source_qa_Category-Specific_Rules.md <==
## html_business

- Check usable panel structure, readable labels, limited empty space, and numeric recoverability for all code-relevant chart/table/KPI/filter/state values.
- Verify numeric consistency across visible KPI cards, chart marks/labels, table cells, status badges, threshold/rule text, warning/alert counts, filters, and metadata.
- Reject if a KPI cannot be derived from visible table/chart/rule evidence, if a status badge contradicts a visible threshold/rule, if metadata chart ticks/values differ from the rendered chart, if rounded derived metrics in metadata differ from the visible display, or if CSS/SVG/table compression makes evidence hard to reconstruct.
- Reject if the screenshot requires scrolling to recover source evidence, if table content is clipped before source evidence is visible, if values are only in hover/title attributes or hidden DOM, if SVG/chart labels are outside the plot/viewBox, or if line/trend chart point values are not visible through point labels or a complete data table.
- Reject if the layout uses visible squeezing or distortion to fit evidence, including CSS scale/zoom effects, narrow fixed evidence columns, fixed-height clipped panels, non-proportional chart stretching, overlapped controls, or table/chart labels that touch neighboring regions.

## html_scientific

- Check real panels, visible caption/reference region, formula/table/chart consistency, body claim evidence, and whether Hard relation candidates use a source-visible mathematical rule rather than hidden metadata.
- Check usable panel structure, readable labels, limited empty space, and numeric recoverability for all code-relevant chart/table/formula/state values.
- Reject if the screenshot requires scrolling to recover source evidence, if values are only in hover/title attributes or hidden DOM, if SVG/chart labels are outside the plot/viewBox, or if line/trend chart point values are not visible through point labels or a complete data table.
- Reject if panel relationships, caption claims, formula/rule text, table values, or reference links needed for target construction are hidden or inconsistent.
- Reject if captions, footnotes, formulas, legends, panel labels, or value tables overlap, share a cramped baseline area, touch the canvas edge, or are visibly compressed by CSS/SVG scaling.

## html_interactive

- Check usable panel structure, charts/tables/controls/state, readable labels, limited empty space, and numeric recoverability for all code-relevant chart/table/KPI/filter/state values.
- Verify that selected filters, highlighted chart marks, active table rows, warning counts, summary values, and detail panels describe the same current state.
- Reject if the interaction state is only implied by hidden DOM/JS or if linked panels disagree.
- Reject if the screenshot requires scrolling to recover source evidence, if values are only in hover/title attributes or hidden DOM, or if line/trend chart point values are not visible through point labels or a complete data table.
- Reject if linked panels are squeezed into narrow app-shell columns, if table/detail evidence is clipped or unreadable, or if CSS scale/zoom/non-proportional SVG stretching makes the state hard to reconstruct.

## dot_workflow

- Check node spacing, owner/cluster labels, branch labels, route continuity, no edge through labels/nodes, decision/merge/retry/terminal readability, and no compressed strip-like canvas.
- Reject if a retry loop returns ambiguously to multiple nodes, crosses several lanes, lacks a clear exit, or if branch labels are far from their decision node.

## latex_architecture

- Check selected subtype, paper-like module grouping, flow direction, tensor/shape/repeat/skip/fusion/head/loss evidence, padding, and limited micro-label density.
- Check that broad_research_direction, concrete_task, paper_model_pattern, and layout_topology are visible in the figure through module names, stage labels, tensor labels, head/loss labels, or a compact caption-like note; do not require a rare topic, but reject if the metadata claims one theme while the image is just a generic encoder-decoder flow.
- Check that graph, retrieval/memory, diffusion/refinement, forecasting, multimodal, and other selected patterns are not all collapsed into the same horizontal encoder-decoder chain.
- Reject long strip-like layouts where tensor/shape labels become too small to recover.
- Reject single-strip paper-model figures around 5:1 aspect ratio only when the strip layout makes tensor/shape labels too small, flow direction ambiguous, or visual2code recovery unreliable. Recommend repair/regeneration into a 2-row or 2-band paper figure, not a general system architecture.
- Check that the selected paper_model_pattern is visible as a paper-model figure, not a generic flowchart or service/deployment/system architecture.
- Reject API/cache/database/monitoring/fallback/metrics-lane/system-service elements in paper_model_architecture.
- Repair rather than regenerate only when the issue is a small label offset, safe margin, contrast, or a single edge/label collision that can be fixed while preserving the same paper-model module graph and style.
- LaTeX/TikZ source images are rendered from vector PDF and then trimmed to remove whitespace. Do not reject solely because the final PNG has low bitmap margin, high content bbox ratio, or near-threshold static `min_margin_ratio`/`max_crowded_edge_count` warnings after trimming. Judge actual visible defects: real text clipping, cropped glyphs, labels cut by the image boundary, edge-through-label collisions, unreadable tensor/shape labels, or route ambiguity.
- If the source is visually recoverable and only lacks extra blank space for a hypothetical future hard expansion, accept the source and let Step2 choose a bounded hard instruction or Step3 expand the target canvas. Do not require source-side unused blank canvas as a hard gate.
- Reject if edge lines cross module text, tensor/shape labels are unreadable, repeated blocks/skips/fusions/heads/losses are missing despite being required by SourceSpec, or crop/boundary issues visibly damage reconstructability, route clarity, or legend placement.

## latex_circuit

- Check that the source is template-seeded from the sampled base template: approved `base_template_id` / `template_id`, `template_set=latex_circuitikz_36`, recognizable seed identity, and usable visible anchors.
- Judge benchmark usability, not literal equality to the template. Local component insertion/removal, short reroutes, branch edits, or annotations are acceptable when the final schematic remains conventional, readable, connected, and visually comparable to the seed.
- Reject if the source switches to a different seed/family, becomes a block diagram, adds a broad unrelated subsystem, has broken/floating connections, severe overlap/clipping, unreadable labels, or hides required evidence in metadata.
- Check readable labels/values, clear rails, traceable wires, no text-wire collision, no clipped labels, standard symbols/conservative strokes, and enough visible anchors to support the declared easy/middle/hard tasks.
- LaTeX/CircuiTikZ source images are rendered from vector PDF and then trimmed to remove whitespace. Do not reject solely because the final PNG has low bitmap margin, high content bbox ratio, or near-threshold static margin warnings after trimming. Reject only if components, labels, rails, wires, or glyphs are visibly clipped/cut or unreadable at the image boundary.
- TeXLive-compatible conservative load symbols are acceptable for fan/motor semantics. Do not reject solely because a fan/motor is drawn as a labeled resistor/load; reject only if the visible label is generic or missing (for example only `Load`) when metadata/instructions need a specific anchor such as `M1`, `FAN M1`, or equivalent.
- Do not hard reject solely because metadata's hot/cold/function wording is a stronger interpretation than the visible schematic supports. If the rendered schematic is readable, connected, and visibly self-consistent, recommend metadata or local label repair unless the image itself gives no recoverable behavior ground truth.
- Comparator or threshold label corruption such as an inverted-question-mark artifact is repairable when the rest of the schematic is readable. Ask for TeX-safe label repair rather than classifying it as schema/json failure.
- Template use is not automatic acceptance. Accept only if the rendered schematic is valid, readable, visual2code recoverable, source metadata matches visible evidence, and the source can support all declared difficulty affordances.
- Check difficulty affordances: easy should have 1-2 direct points; middle should have 2-4 direct or lightly linked visible points; hard should have 2-4 derived points plus 2-4 direct visible points inferred from the circuit relation, with invariant points separate.
- Middle/Hard candidates may use bounded local topology patches, but they are invalid if they require a broad redraw, hidden-only metadata, a new circuit family, or changes that cannot be judged visually.
- Recommend metadata repair when the rendered image is good but metadata names wrong designators, labels, connections, or patch scope. Recommend regeneration only when the rendered circuit itself is invalid/unreadable or cannot support the requested difficulty.

## py_statistical

- Check axis/tick/legend/value completeness, line/trend point-value coverage, visible formula/rule evidence for derived Hard relations, and consistency between marks and visible data table/labels.
- Check that module_spacing_plan, caption_space_plan, legend_table_space_plan, and annotation_clearance_plan are reflected in the rendered image when present.
- Reject if captions, legends, tables, formula boxes, annotations, or secondary panels are squeezed into a minimal-fit layout with no visible whitespace from axes or each other.
- Reject if legends, formula boxes, dependency notes, tables, captions, or callouts overlap data marks or each other, or if the figure uses dense inset/manual axes that make value recovery unreliable.
- Reject if the plot solves density by shrinking table text below readability, stacking significance marks over value labels, or placing optional formula/table/evidence content inside crowded data axes.
- Reject if multi-panel/table/formula density makes source values hard to reconstruct, if visible values are not generated from one consistent data model, or if Hard relations are only simple add/subtract without a visible richer dependency when the subtype should support richer reasoning.
- Reject if value labels overlap or visually stack so that labels must be read as a cluster rather than independent values.
- Reject if a table, rule box, legend, title, caption, or axis label overlaps another layout region or touches a neighboring region.
- Reject if a Matplotlib table appears larger than its allocated region, even if the text is technically readable.
- Reject if the figure uses too many evidence regions for its canvas size: for multi_panel_facet, two axes plus large table plus formula box plus long caption is invalid.
- Reject if SourceSpec declares complete_visible_table but the rendered table is clipped, cramped, or visually competes with axes, rule text, or caption.
- Minor clustering is acceptable only when it does not involve code-relevant values. If clustered labels are code-relevant, reject or require source repair.

## py_geometry

- Check mathematical relation validity, aspect ratio, intersections, slopes, perpendicular/tangent markers, distances, areas, and visible derived values.
- Check that at least two visible mathematical relations are present when the source is intended to support middle/hard edits.
- Reject if aspect ratio distorts geometry semantics, if labels occlude intersections/curves/vectors/regions, or if hard-operation derived quantities are hidden in code rather than visible marks or optional evidence regions.
- Reject or repair if labels, relation markers, vector heads, feasible-region vertices, or evidence boxes touch the canvas boundary or would leave no room for middle/hard target movement.
- Check that boundary_margin_plan and label_offset_plan are actually reflected in the rendered image; if the math relation is valid but only margins/offsets are weak, recommend source repair rather than full regeneration.

## py_chemistry
- Check real molecular structures, no placeholders, readable labels, and subtype-appropriate evidence. Judge the rendered image, not only metadata or code claims.
- Reject if RDKit-rendered molecules, atom ids, highlighted atoms/bonds, legend colors, table rows, formula/count/property values, or rule text are inconsistent for the selected subtype.
- Reject if molecule panels show Matplotlib axes/ticks, if chemistry labels overlap arrows/conditions, or if code-relevant chemistry text is clipped.

For `reaction_scheme`:

- Check that the chosen `reaction_class`, `substrate_family`, `reaction_steps`, and any `sampled_direction_seed` match the visible reactants/products/intermediates and condition labels.
- If the slot or SourceSpec has a runner-sampled direction seed, reject when SourceSpec or the rendered image ignores that direction. The sampled direction is only a class/family/step constraint, not a concrete reaction answer.
- Reaction schemes must include visible molecular structure plus condition/yield evidence plus step summary/rule evidence.
- Reject if any molecule appears clipped by the canvas, touches the edge in a way that cuts bonds/atoms, or has a ring/bond visually erased by overlapping white-background molecule images.
- Reject if aromatic or ordinary rings appear visually unclosed, broken, or partially covered, even when metadata claims the SMILES is valid.
- Reject if multiple reactants/products are stacked so their molecule image rectangles overlap and obscure structure. Prefer side-by-side reactants/products with visible `+` separators.
- Reject if a multi-step scheme lacks a visible intermediate or step-1 product, if arrows connect to empty space, or if two arrows are drawn with no molecule node between them.
- Reject if `reaction_steps = 1` but the rendered image is unnecessarily drawn as a two-step reaction. Reject if `reaction_steps = 2` but the rendered image only has reactant(s) and final product unless the visual layout is clearly a single-step or one-pot scheme without empty arrow chaining.
- Recommend source repair for local spacing, plus-sign insertion, canvas expansion, one missing intermediate panel, or product clipping. Recommend regeneration when reaction records themselves are inconsistent or unparsable.

For `complex_single_molecule`:

- Evaluate it as one larger molecule plus a formatted information card/table. Absence of highlights, group callouts, atom ids, or functional-group legends is acceptable and often preferred.
- Accept larger complex_single_molecule sources when the selected SMILES is parseable, the molecule is readable, the information card/table is readable, and displayed formula/count/property values are internally consistent.
- Reject benzene/benzoic/benzyl-level small fallback molecules unless the subtype is not complex_single_molecule or the SourceSpec explicitly justifies a non-complex source.
- Reject if the molecule is invalid/unreadable, the information card/table is clipped, displayed values contradict each other, or planned operations cannot be judged from visible title/card/table/caption evidence.
- Do not reject solely because there are no G1/G2/G3 labels, no reaction-center callouts, no atom-index overlays, or no highlighted substructure.
- Reject if the source incorrectly adds dense functional-group machinery that crowds the molecule or makes the complex subtype indistinguishable from functional_group annotation.

For `functional_group_reaction_center_annotation`:

- Check that the molecule is small and parseable, normally 6-12 heavy atoms, with at most 1-2 highlighted groups or reaction-center regions. A simple 13-15 heavy atom molecule is acceptable only when labels/table remain clear.
- Verify that each group color and group id is consistent across molecule highlights, legend, callout, table markers, and rule text.
- Accept sparse external evidence when group identity is uniquely recoverable from highlight color plus G1/G2 callout, legend, and table. Do not require dense atom-index labels.
- Reject or regenerate when the molecule cannot be parsed, SMARTS-derived group matches are missing, the visible highlight does not match the registry/table, or the table/legend/rule text points to a different group than the molecule highlight.
- Reject if the legend says a narrow group such as hydroxyl but the highlight covers a broader moiety such as the whole phenol ring, unless the table/legend explicitly names that broader moiety.
- Reject if table cells are clipped or if group scope is visually ambiguous.

Shared QA guidance:

- If property values are shown, check consistency between visible table, source metadata, and SourceSpec; tolerate rounded displayed values only when the same rounded value is used consistently.
- Recommend source repair only for local fixes such as shortening a label, reducing atom labels, aligning one color map, expanding canvas/card/table, or regenerating metadata from the canonical record.
- Recommend regeneration when molecule identity, SMILES, atom ids, SMARTS matches, and table rows disagree as a set.


==> anc/Supplementary_Material/prompts/step1_source_qa_General_Template.md <==
You are Model B, the native multimodal visual verification model.

Task: verify whether a rendered source image is suitable for visual artifact operation benchmark construction.

Input: source image plus a JSON object containing SourceSpec, source metadata, render log, and static checks.

Output: one JSON object with:
- accept
- confidence
- gate_results
- category_quality_checklist_results
- visible_defects
- missing_elements
- layout_issues
- semantic_issues
- renderer_issues
- reverse_engineering_issues
- operation_affordance_issues
- domain_validity_issues
- repair_or_regenerate
- suggested_repair_brief

Rules:
- Judge the rendered image first. Use code and metadata only to check consistency with visible evidence.
- Metadata, comments, source_spec claims, source_code variable names, and source_code comments do not count as visual evidence unless the same value/object/relation is visible in the rendered image.
- Accept only if the source is realistic enough, readable, domain-valid, visually recoverable, and able to support Easy/Middle/Hard operations.
- Do not require long checklist echo. category_quality_checklist_results may be compact, but it must identify failed category requirements with visible evidence and repair hints.
- gate_results must include realistic_quality, layout_readability, moderate_complexity, visual_recoverability, easy_support, middle_support, hard_support, operation_affordance, domain_validity, renderer_fidelity, stable_invariants, and gold_target_feasibility.
- Each gate result must include pass, confidence, and a short reason.

Visual2code recoverability gates:
- Reject if important information exists only in metadata/code and not in the visible image.
- If source code or metadata contains data arrays, plotted values, thresholds, component values, state values, formulas, or relation labels, verify that those values are visible or recoverable in the image. If you cannot verify them visually, put the issue in reverse_engineering_issues and do not accept.
- Verify that editable objects, all code-relevant/data-carrying values, dependent values, middle/hard sync points, and stable regions are visible and uniquely recoverable.
- Verify that reverse_engineering_evidence is visible: labels, values, axes, ticks, legends, formulas, edges, ports, atom/bond labels, annotations, table cells, route labels, component IDs, or panel IDs should support code/data/layout recovery.
- For chart-like artifacts, reject if any plotted/source-data numeric value cannot be recovered from value labels, data tables, formulas, annotations, or sufficiently precise ticks. This applies to all code-relevant values, not only values likely to be edited by the sampled instruction.
- Reject if any visual2code-relevant values exist only in hover tooltips, `title` text, hidden DOM, data attributes, JavaScript arrays, or off-screen rows/panels.
- For Hard affordances, reject if the rule/relation needed for recomputation is hidden-only.
- For line, trend, and time-series charts, reject if any point value is missing from visible point labels and there is no complete visible data table. Approximate recovery from broad axis ticks is not enough for benchmark visual-to-code reconstruction.
- For math/chart Hard affordances, reject if the source lacks a visible formula, rule, threshold definition, ranking rule, normalization rule, or table evidence needed to infer the downstream updates.

Layout and readability gates:
- Reject if target objects are ambiguous, text is unreadable, labels overlap, layout is broken, source is too sparse, source is too dense for visual-to-code reconstruction, or domain notation is invalid.
- Do not accept a source only because text is technically readable. If layout crowding, excessive whitespace, clipped margins, label stacking, or decorative empty regions harm visual2code reconstruction or benchmark realism, reject or require repair.
- Reject if clipping, zero margin, legend collision, edge-label collision, wire-label collision, edge through node/label, or severe crossing affects visual recoverability.
- A warning that affects visual2code recoverability, domain validity, target correctness, or stable invariant preservation is critical and cannot be accepted.
- If any medium or critical issue is reported in semantic_issues, reverse_engineering_issues, operation_affordance_issues, domain_validity_issues, renderer_issues, or layout_issues, accept must be false. accept=true may only include explicitly non-critical warnings that do not affect reconstruction, target correctness, or invariants.

Difficulty gates:
- Verify that easy_edit_candidates has at least 3 visible local candidates.
- Verify that middle_edit_candidates has at least 2 candidates with 2 to 4 visible synchronized effects.
- Verify that hard_edit_candidates has at least 1 candidate with 4 to 8 visible synchronized effects.
- Reject Middle candidates that are single isolated edits without visible downstream echo.
- Reject Hard candidates whose dependent updates are not visible from source evidence.

Task-specific checks:
- Follow the appended task-specific source-QA checks for the current artifact category.
- Do not apply rules from unrelated artifact categories.

Decision rules:
- repair_or_regenerate must be "repair" for local layout/render/evidence issues, "regenerate" for missing domain core or missing difficulty affordance, and "accept" only when all critical gates pass. For spec/metadata mismatch where the rendered image and source metadata are self-consistent, describe the mismatch clearly and do not invent a visual failure.
- suggested_repair_brief must be short and actionable.
- Keep output concise and gate-based. Do not write long rationale.
- Do not include markdown fences or explanatory prose outside JSON.


==> anc/Supplementary_Material/prompts/step1_source_repair_Category-Specific_Rules.md <==
## html_business

- Fix source data, visible UI, and metadata as one consistency unit.
- If KPI totals, chart points, table rows, status badges, thresholds, alert counts, deltas, ARPU, conversion rates, or filter labels disagree, recompute them from one canonical data model and update every visible occurrence plus metadata together.
- Do not patch only the visible text or only the metadata.
- Remove or rewrite any dependency claim that is not visibly supported by a table cell, rule text, formula, chart label, threshold label, or KPI value in the rendered image.
- If a line, trend, or time-series chart is missing point values, add visible numeric labels for every point or add a complete compact visible data table.
- If this would crowd the plot, reduce redundant points or series rather than hiding values.

## html_scientific

- If a Hard candidate depends on a weighted, normalized, ranked, piecewise, threshold-crossing, non-linear, or derived rule that is not visible, add a compact visible formula/rule/evidence panel only if the existing layout has room; otherwise set repair_decision to "regenerate_recommended".
- Repair missing caption, panel-reference, formula, or table evidence by making it visible in the page, not by only editing metadata.
- If a line, trend, or time-series chart is missing point values, add visible numeric labels for every point or add a complete compact visible data table.
- If this would crowd the plot, reduce redundant points or series rather than hiding values.

## html_interactive

- Repair linked state inconsistencies by updating visible controls, highlighted marks, selected rows, summary counts, warning counts, and detail panels together.
- Do not repair by moving state evidence into hidden DOM, hover-only values, or scroll-only panels.
- If a line, trend, or time-series chart is missing point values, add visible numeric labels for every point or add a complete compact visible data table.
- If this would crowd the plot, reduce redundant points or series rather than hiding values.

## dot_workflow

- Do not repair workflow diagrams by compressing all nodes or reducing font size; prefer spacing, concise labels, ownership cluster simplification, and route clarity.
- Preserve DOT graph structure, owner labels/clusters, node ids, labeled branch edges, retry/exception paths, terminal states, and readable labels.
- For oversized or sparse DOT renders, repair by shortening noncritical labels, removing nonessential edge labels, tightening `ranksep`, `nodesep`, `margin`, and `pad` moderately, and keeping 2-3 owner clusters. Do not solve size by tiny fonts.
- If branch/loop semantics are wrong or the retry path crosses several lanes, set repair_decision to "regenerate_recommended" instead of rewriting the whole DOT graph.

## latex_architecture

- Repair paper-model architecture logic by preserving module groups, tensor/shape labels, repeated blocks, skip/fusion branches, heads, losses, and stage boundaries.
- Do not repair by converting architecture nodes into generic flowchart boxes.
- Repair only local paper-figure issues such as label offsets, safe margins, one edge-label collision, one crowded skip/fusion arrow, or missing tensor/shape evidence.
- Do not repair by adding service zones, deployment boxes, API/cache/database/monitoring nodes, fallback lanes, metrics lanes, broad redraws, `\Large`/`\huge`, `\resizebox`, or a long strip layout.
- If the diagram is fundamentally crowded or lacks paper-model evidence, set repair_decision to "regenerate_recommended" rather than converting it into a system architecture.

## latex_circuit

- latex_circuit repair remains template-seeded. Keep the same sampled `base_template_id` / `template_id`; do not switch seeds during source repair.
- Repair by editing the full standalone CircuiTikZ code directly. Do not return a placeholder or slot-only JSON.
- Valid repairs include shortening labels, fixing TeX syntax, improving spacing, clarifying visible dependencies, correcting metadata/image mismatch, or applying a bounded local topology patch that keeps the seed's main circuit identity.
- Do not repair by replacing the schematic with a block diagram, changing to a different circuit family, adding a broad new subsystem, using fragile CircuiTikZ syntax, or hiding required evidence in metadata.
- When repairing TeX compatibility, replace unsupported keys with conservative equivalents: `relaycoil -> to[L,l=K1]`, `elmotor`/`elmech`/`motor -> to[R,l=LOAD]`, `node[dot] -> node[circ]` or `\\fill (...) circle (...)`, and `\\SI{...}{...}` labels -> plain ASCII text such as `10A` or `220V`.
- Do not introduce `relaycoil`, `elmotor`, `elmech`, `motor`, `node[dot]`, relay-specific switch nodes, package-specific anchors, or exotic CircuiTikZ component names during repair.
- If QA reports a missing visible object that SourceSpec promised, either visibly draw it as a small local patch or remove/downgrade that affordance when the remaining source still supports Easy/Middle/Hard.
- If Middle/Hard candidates require a patch that would make the circuit nonstandard or crowded, repair the candidates toward clearer visible label/value/state propagation; if that weakens Hard too much, set `repair_decision` to `regenerate_recommended`.
- If render/static feedback reports a syntax or component compatibility issue, fix the CircuiTikZ with conservative primitives before recommending regeneration.

## py_statistical

- If a line, trend, or time-series chart is missing point values, add visible numeric labels for every point or add a complete compact visible data table.
- If this would crowd the plot, reduce redundant points or series rather than hiding values.
- If a Hard candidate depends on a weighted, normalized, ranked, piecewise, threshold-crossing, non-linear, or derived rule that is not visible, add a compact visible formula/rule/evidence panel only if the existing layout has room; otherwise set repair_decision to "regenerate_recommended".
- If table/formula/legend overlap is systemic or the previous code requires a new layout subsystem, set repair_decision to "regenerate_recommended"; do not perform a broad Matplotlib rewrite in repair.
- For overlap/crowding repairs, first reduce evidence density rather than shrinking fonts. Valid repairs include switching from all-point labels to endpoint labels plus compact table, reducing a table to final-epoch summary, removing a long caption, moving formula/rule text into a short side box, or increasing figure height only if the source remains moderate and readable.
- Invalid repairs include shrinking table font below 9 pt, increasing `table.scale`, reducing hspace/wspace, adding inset axes, or editing savefig arguments into invalid syntax.
- If a repair requires changing both layout recipe and data evidence strategy, set repair_decision to "regenerate_recommended".
- Do not introduce emoji/glyph annotations, `.1`-style invalid tokens, new inset axes, or `bbox_inches='tight'` during repair.

## py_geometry

- If domain invalidity affects geometry, recompute intersections, slopes, perpendicularity, tangency, areas, distances, or angles and update visible labels to match computed values.

## py_chemistry
- Do not replace molecules with text boxes, do not shadow rdMolDraw2D, and keep structure labels separated from arrows/conditions.
- If the original chemistry source already rendered successfully, keep the RDKit/PIL rendering helpers, canvas setup, imports, image decoding, output path handling, and save method intact. Repair only the canonical record, highlighted atom/bond ids, group color map, information-card rows, labels, annotation offsets, spacing, or metadata consistency.
- If the QA defect would require rewriting molecule rendering helpers, changing molecule identity and atom mapping together, or replacing the layout engine, set `repair_decision` to "regenerate_recommended" instead of attempting a broad code rewrite.
- For render failures, prefer stable RDKit and Matplotlib fixes: use `Draw.MolToImage` for molecule images, or decode `rdMolDraw2D.MolDraw2DCairo().GetDrawingText()` with `Image.open(io.BytesIO(...))`. Do not use `Image.frombytes` on RDKit drawing text.
- For coordinate failures, replace `Chem.Compute2DCoords` with `AllChem.Compute2DCoords` or `rdDepictor.Compute2DCoords`.
- For size/cropping failures, remove `bbox_inches='tight'`, `bbox_inches='fixed'`, and `pad_inches=0`; keep the fixed canvas by setting `figsize`, `dpi`, axis limits, and saving without bbox cropping.

For `complex_single_molecule` repair:

- Repair property-card spacing, text consistency, and metadata regeneration from `CHEM_RECORD`.
- Do not introduce a new functional-group registry, G1/G2/G3 highlight set, reaction-center callout, or atom-index overlay during repair.
- If SMILES is invalid, regenerate or choose a known valid molecule; do not attempt a broad renderer rewrite.
- If formula/MW/heavy atom/property values disagree, repair by regenerating them from the canonical molecule record or by consistently marking fixed displayed values; do not patch only one visible label.
- If the information card/table is clipped, first expand the card/canvas, shorten row labels, wrap text, or increase row height. Do not shrink fonts into unreadability.

For `functional_group_reaction_center_annotation` repair:

- If the SMILES is invalid, a SMARTS pattern does not match, or selected atom/bond ids cannot be derived from RDKit, set `repair_decision` to "regenerate_recommended" unless the fix is a one-token canonical SMILES or SMARTS correction that preserves the same molecule/group identity.
- Repair local visual problems by editing the canonical `functional_group_registry`, group colors, table/callout labels, connector offsets, spacing, or metadata derived from that registry.
- If group scope and legend/table wording disagree, either synchronize the wording to the actual highlight scope or recompute highlight atoms/bonds from the registry. Do not hand-patch only the visible table while leaving molecule highlights or metadata inconsistent.
- If table text clips, shorten cell text or widen the table before deleting necessary group evidence.

For `reaction_scheme` repair:

- If molecule image overlap causes a broken ring/bond or erased structure, repair by re-laying out molecule panels or using verified transparent compositing; do not redraw the same overlapping layout.
- If a two-step scheme lacks a visible intermediate/step-1 product, either add the missing molecule node or convert the visual layout to a true single-step scheme.
- If a product/intermediate/reactant is clipped, adjust canvas width, panel size, or coordinates until the full molecule bbox is inside the canvas with nonzero margins.
- If arrows connect to empty space, move arrow endpoints to actual molecule panel boundaries.
- After repair, re-check arrow endpoints, molecule bboxes, plus signs, caption/condition/yield labels, and stable source metadata.


==> anc/Supplementary_Material/prompts/step1_source_repair_General_Template.md <==
You are Model A, the text-strong benchmark construction model.

Task: repair a source artifact draft after static, rendering, or visual QA feedback.

Input: a JSON object containing SourceSpec, previous source_code, metadata, render_result, and qa_feedback.

Output: one JSON object with:
- rendering_mode
- source_code
- metadata
- repair_decision
- repair_notes

Rules:
- Set repair_decision to "repair" when the artifact has the required source structure and the defect is local.
- Set repair_decision to "regenerate_recommended" when the artifact lacks core domain structure, visible recoverability, or Easy/Middle/Hard affordances.
- Set repair_decision to "regenerate_recommended" for system-level crowding, multiple overlaps, formula/table/data mismatch, circuit topology/domain mismatch, RDKit atom-index/SMILES/table mismatch, or missing operation affordance. These failures are usually cheaper and safer to regenerate than to patch.
- Use repair only for small local fixes: one clipped label, small spacing/margin adjustment, one missing visible label, or a small metadata/display alignment issue.
- Fix the reported defect only; do not redesign into a denser or different artifact.
- Preserve moderate complexity, stable ids, visible values, layout regions, dependency_graph, reverse_engineering_evidence, visual_recoverability_contract, and edit candidates.
- If the issue is missing visible evidence, add visible labels, annotations, data table entries, formulas, ports, atom/bond labels, or edge labels. Do not only edit metadata.
- Follow the appended task-specific repair rules for the current stage and artifact category.
- Do not apply rules from unrelated artifact categories.
- If the issue is overlap, clipping, crowding, zero margin, or edge-label collision, fix layout with padding, label movement, connector routing, or canvas adjustment. Do not shrink text into unreadability.
- If the issue is domain invalidity, repair the domain logic: recompute geometry, draw real molecule structures, fix workflow control flow, fix architecture tensor/flow consistency, or fix circuit labels/topology.
- Do not solve overlap or clipping by deleting essential axes, ticks, legends, labels, ports, equations, connectors, molecule annotations, chart values, or synchronized-update evidence.
- If the previous code is too dense for visual-to-code reconstruction, simplify only redundant decoration; keep the dependency-rich core and all required affordances.
- Keep metadata aligned with repaired source_code.
- Do not include markdown fences or explanatory prose outside JSON.


==> anc/Supplementary_Material/prompts/step1_source_spec_Category-Specific_Rules.md <==
## html_business

- Design 3 to 4 KPI/control/chart/table regions with concrete data and one clear dependency path.
- Define one canonical numeric model in the spec: source rows, chart points, KPI formulas, thresholds/rules, status logic, filters, and derived metrics must be mutually consistent.
- Keep SourceSpec compact and structured: prefer canonical_data, formulas, visible_values, thresholds, and layout_budget over long prose descriptions of the same numbers.
- Do not specify KPI/chart/table/metadata numbers separately; every visible number must be derived from the same canonical model.
- All chart/table/KPI/filter/status values used by the source code must be visible or recoverable from labels, table cells, formulas, rule text, or precise ticks.
- The rendered page must be complete in the screenshot; do not rely on hidden scroll, hover-only values, clipped tables, or off-screen rows for source recovery.
- semantic_facts or data_or_logic_relations must include compact visible tables/rules for KPI derivation, status thresholds, chart values, and alert/warning counts.
- Do not claim a KPI/table/chart dependency unless the image will expose the exact visible evidence needed to verify it.
- layout_budget must forbid compressed dashboards: cap rows/series/points, keep KPI cards, chart labels, table cells, status badges, and rule text readable, and reserve enough whitespace for target edits.
- layout_budget must explicitly forbid `transform: scale(...)`, CSS `zoom`, fixed-height evidence panes, `overflow: hidden/auto/scroll` on code-relevant regions, negative margins, squeezed SVG viewBoxes, and non-proportional chart stretching.
- If the planned dashboard cannot fit all visible values, reduce KPI cards, rows, chart points, series, controls, or decorations at the SourceSpec stage.

## html_scientific

- Design 2 to 3 real panels plus visible caption/formula/reference evidence with at least one cross-panel mathematical relation.
- The relation should be visible through formula text, rule text, table values, panel references, or caption claims, and should be usable by a Hard edit.
- Acceptable relation types include non-linear transforms, normalized/weighted scores, rankings, thresholded or piecewise rules, uncertainty definitions, or derived summary metrics.
- Prefer scientific Hard affordances based on formula/rule/threshold/derived table propagation; use broad layout transformation only when the source reserves clear layout space.
- Caption and panel references must be visible in the viewport.
- layout_budget must reserve separate regions for panels, caption/reference text, and formula/table evidence; do not plan captions, footnotes, legends, formulas, or value tables that share the same cramped baseline area.
- Do not use CSS/SVG scale, zoom, fixed-height text blocks, overflow clipping, negative coordinates, or non-proportional chart stretching to make the figure section fit.

## html_interactive

- Design 3 to 4 linked panels with visible active state propagation.
- Table/chart/KPI state must be cross-checkable from the image.
- Keep the main chart/table large enough for all values. Side controls or detail panels must not become the dominant region when they make chart values unreadable.
- Current interaction state and all code-relevant values must be visible as text, labels, tables, ticks, or annotations; never rely on tooltips, title attributes, hover states, hidden DOM, or off-screen content.
- Define one visible interaction_state_snapshot consumed by every linked panel.
- Selected filters, highlighted chart marks, active table rows, warning counts, summary values, and detail text must agree and be visually recoverable.
- If that would crowd the page, reduce panels or rows rather than hiding evidence.
- layout_budget must forbid narrow app-shell evidence columns, fixed-height scroll panes, clipped tables, `overflow: hidden/auto/scroll` on code-relevant panels, CSS `transform: scale(...)`, CSS `zoom`, and squeezed SVG viewBoxes.
- Prefer 3 clearly readable linked panels over 4 cramped panels; reduce table rows, chart points, and side details before shrinking text or chart geometry.

## dot_workflow

- Design a Graphviz DOT workflow with about 7 to 9 nodes, one start/end, at least one decision, one merge or retry, readable edge labels, ownership clusters or owner labels, and clear top-to-bottom or left-to-right flow.
- Use a bounded layout skeleton: at least 2 ranks or 2 ownership lanes, moderate aspect ratio, and no single-column vertical strip of 8+ nodes.
- Prefer `rankdir=LR` for workflows that would otherwise become tall; if using `rankdir=TB`, group nodes into at least 2 horizontal ranks with a side branch or side retry path.
- Plan concise node labels and only essential edge labels. Keep node/edge labels short enough for Graphviz layout, usually under 18-22 visible characters per line.
- SourceSpec must include a compact layout_budget with preferred `rankdir`, expected rank/lane count, cluster count, and a note that cluster padding and label length should avoid very large PNG output.
- A retry loop must return to one clearly named validation/process node, not cross several lanes.
- Branch labels must sit near their decision node and use short words such as pass/fail/retry/escalate.
- Avoid multiple long cross-lane loop edges in the same source.

## latex_architecture

- Design a compact staged paper-like model architecture diagram that is visual2code recoverable.
- Include visible flow direction, tensor/shape/repeat/skip/fusion/head/loss evidence without dense micro-labels.
- Plan modules, groups, arrows, skip/fusion branches, and tensor labels as named TikZ nodes rather than generic flowchart boxes.
- Use subtype `paper_model_architecture`; do not design deployment, service, cloud, API gateway, cache, database, monitoring, fallback-service, metrics-lane, or zone-based system architecture.
- Plan the source in this order: first choose `broad_research_direction`, then choose `concrete_task`, then choose `paper_model_pattern`, then choose `layout_topology`, and only then define `module_graph`.
- `broad_research_direction` should vary across paper-model themes such as NLP/sequence modeling, computer vision, multimodal learning, retrieval or memory augmented models, graph learning, time-series/forecasting, generative/diffusion/refinement, scientific/medical modeling, or reinforcement/planning models.
- `concrete_task` should be visible in module names, stage labels, tensor labels, heads, losses, or caption-like notes. Examples include classification, segmentation, detection, retrieval, generation, forecasting, ranking, matching, denoising, anomaly detection, multi-task prediction, and contrastive learning.
- Select one paper_model_pattern as a semantic/layout hint, not a fixed template: encoder_decoder_or_transformer_flow, multi_branch_fusion_model, iterative_refinement_or_recurrent_block, retrieval_or_memory_augmented_model, multi_scale_pyramid_or_unet_path, graph_message_passing_pipeline, diffusion_or_noise_schedule_pipeline, or classifier_head_loss_multi_output.
- Select one `layout_topology` that fits the chosen direction/task: 2-row staged layout, branch/fusion stack, paired encoder-decoder bands, side memory/retrieval lane, pyramid/multi-scale stack, recurrent loop with iteration label, graph-message-passing band, or head/loss side-band.
- Keep 6 to 9 visible modules in a moderate aspect ratio, preferably a 2-row staged layout instead of a long single chain.
- Do not plan a single long horizontal strip. Use a 2-row, 2-band, paired encoder-decoder, branch/fusion stack, or head/loss side-band layout when the module graph would otherwise exceed a moderate aspect ratio.
- SourceSpec must include layout_budget with target aspect ratio, max node-span ratio, minimum node gap, top/bottom margin, label clearance, edge-label clearance, and reserved edit room for middle/hard targets.
- Keep tensor/shape labels and repeated-block labels sparse and readable: show only the labels needed for visual2code recovery and future edits, not every possible intermediate tensor.
- SourceSpec should record broad_research_direction, concrete_task, paper_model_pattern, layout_topology, module_graph, tensor_shapes, repeated_blocks, skip_connections, loss_heads, stage_boundaries, visual_recoverability_contract, and hard_affordance_dependency.
- Hard affordances must come from visible tensor, shape, repeat, skip, fusion, head, loss, or flow labels, not hidden metadata.

## latex_circuit

- latex_circuit is template-seeded: the runner provides exactly one sampled base template in `template_catalog_summary`. Use that seed only; output `base_template_id` / `template_id` equal to `sampled_base_template_id` or the sole `allowed_template_ids` entry.
- Treat the sampled template as a verified layout and semantic seed, not a hard renderer. Preserve its main circuit identity, rails, primary signal/load relation, and conventional schematic style.
- You may plan bounded local topology patches when they improve benchmark usefulness: add/remove one local component, insert a small series/parallel element, reroute a short branch, change a local contact/state path, or add a compact measurement/threshold annotation. Do not create a different circuit family, full board, block diagram, or broad redraw.
- Plan only TeXLive-2018-compatible visual implementations. Semantic objects may be described as relay coils, fan motors, interlocks, or sensors, but their visible drawing must be expressible with conservative primitives: `to[L]` for coils, `to[R]` or labeled load resistors for motors/fans/loads, `to[switch]` for contacts, `node[circ]` or `\\fill (...) circle (...)` for junctions, and plain ASCII labels such as `10A`, `220V`, `24VDC`, `10k`, or `100nF`.
- Do not plan source elements that would require fragile CircuiTikZ keys such as `relaycoil`, `elmotor`, `elmech`, `motor`, `node[dot]`, relay-specific switch nodes, package-specific anchors, exotic component names, or `\\SI{...}{...}` labels.
- Threshold/comparator labels must be TeX-safe. Prefer plain ASCII words such as `above`, `below`, `at least`, `under`, or math text such as `$>$`, `$<$`, `$\\ge$`, `$\\le$`. Do not use raw unicode comparators, smart quotes, or encoding-fragile symbols.
- Output explicit `template_seed_usage`, `allowed_topology_patch_plan`, `component_inventory`, `netlist_summary`, `visible_objects`, `visible_dependencies`, `editable_object_ids`, `stable_invariants`, and `target_preservation_rules`.
- Only declare designators, values, nets, states, semantic anchors, and dependency labels that SourceCode will visibly render. Do not declare hidden-only designators or template internals as direct edit anchors.
- Direct edit anchors must be visibly rendered: component designators, values, net labels, state labels, load/control labels, threshold/delay labels, or local branch labels. Seed `visible_slot_keys` / `patchable_fields` are preferred anchors; new anchors are allowed only if SourceCode will visibly draw them.
- Dependencies must be recoverable from the visible schematic: contact-to-load, coil-to-contact, divider-to-threshold, RC-to-delay, driver-to-load, protection-to-warning, interlock-to-output, or equivalent local circuit relation.
- Easy affordance should be one direct visible label/value/state/component edit. Middle should require 2-4 linked visible updates implied by the source circuit relation. Hard should require 2-4 derived scoring points plus 2-4 direct visible updates inferred from a visible circuit dependency, and may use bounded local topology patches.
- Do not make Middle or Hard depend on invisible metadata, hidden template slots, or long public instructions. Every scored direct or derived point must be visible or visually inferable from the source image.
- Public future instructions must be minimal; do not encode every middle/hard dependent update in SourceSpec prose.
- Keep visual2code recoverability explicit for every component, connection, value, state label, dependency cue, and invariant that future targets may modify or preserve.

## py_statistical

- Design one strong plot or 2 coordinated data panels with visible recoverability evidence for values and rules; use a compact data/formula evidence region only when it improves visual2code recovery without clutter.
- Do not plan a dense 2x2 figure with 3 data panels, a large table, a long caption, and many over-bar significance markers.
- For multi_panel_facet, use at most 2 primary plots. Use at most 3 methods x 2 conditions or 4 methods x 1 metric. A table may have at most 3 methods x 4 columns.
- For multi_line_ci, default to 3 series x 4 time points. If CI bands are used, use a compact endpoint/summary table instead of a full large table.
- For multi_line_ci, choose one primary recovery strategy: point_labels_all_points or complete_visible_table. Do not use both unless layout_capacity_plan reserves enough separate space. If every point has a visible numeric label, limit the table to compact final-epoch summary values. If a complete table is used, point labels may be limited to final epoch or direct labels needed for hard evidence.
- For multi_line_ci, prefer one main axis plus one compact final-epoch table plus one short rule box. Do not combine all-point numeric labels, full multi-epoch table, large rule box, long caption, and legend in the same source.
- For multi_panel_facet, use either a compact table or a formula/rule box as the secondary evidence region. Do not require both a large table and a formula box below the panels.
- For multi_panel_facet, captions must be one short line and must not be placed in a cramped GridSpec row. Large 6-row tables are invalid for a 12x6 figure.
- SourceSpec for multi_line_ci and multi_panel_facet must include layout_capacity_plan with figure_size_inches, primary_axes_count, table_rows, table_columns, rule_box_line_count, caption_line_count, and value_label_strategy.
- For grouped_stacked_bar, do not combine many conditions, many methods, a full-width table, and a long formula box. Prefer 3 groups x 3 methods or 4 groups x 2 methods.
- Formula/rule evidence must live in a separate short row or side region, not in the same crowded corner as the legend/table.
- canonical_data_table must be the only data source for labels, visible tables, formulas, and metadata.
- Do not use emoji, trophy glyphs, dense significance stacks, or decorative glyphs that can render inconsistently.
- If all values must be recoverable, reduce groups/series or use direct labels, readable ticks, or a compact table with at most 4 rows and 6 columns.
- Hard affordance should use a visible weighted, normalized, ranked, piecewise, threshold-crossing, ratio/log, moving-average, or derived-rule relation rather than only simple delta arithmetic.
- layout_budget must define separate readable placement for data axes, legend/direct labels, and any optional table/formula/rule evidence; do not plan legends, formula boxes, dependency notes, and tables that overlap or compete for the same figure corner.
- SourceSpec must include `module_spacing_plan`, `caption_space_plan`, `legend_table_space_plan`, and `annotation_clearance_plan` when the plot has more than one visual module or any caption/table/formula/annotation.
- Treat module spacing as a source requirement, not decoration: main axes, secondary axes, tables, formula boxes, captions, legends, annotations, and value labels need fixed readable regions with visible whitespace between them.
- If a hard relation needs more visible evidence, expand canvas size, move the table/formula/caption into an independent band, increase GridSpec spacing, or reduce series/points. Do not solve it by shrinking fonts, compressing row heights, moving captions into axes, or placing text on top of marks.
- For multi_line_ci, multi_panel_facet, grouped_stacked_bar, and scatter_regression_distribution, reserve more space than the minimal fit: captions and tables should have their own row or side band, and legends/equation boxes should not share a cramped corner with data labels.
- Do not plan dense inset axes, manual overlay callouts, stacked significance stars over value labels, table text below 9 pt, or captions inside a data axis. Reduce data size instead.

## py_geometry

- Design a concise mathematical figure with stable labels, correct aspect ratio, and at least two visible derivable relations.
- Include a compact evidence region only when it helps visual2code recovery without adding clutter, such as equations, constraints, vertex/component table, projection components, path weights, slope/angle/area values, or level-set parameter notes.
- Derived quantities used by Hard must be shown, mathematically valid, and connected to visible marks rather than hidden calculations.
- Prefer moderate relation diversity over extra clutter: combine, for example, intersection plus tangent, projection plus component lengths, feasible region plus optimum, graph path plus weights, or vector field plus level-set evidence.
- Plan axis limits with expansion margins before source code generation, especially when middle/hard candidates may move points, vectors, labels, or feasible-region vertices near the boundary.
- Record label_offset_plan and boundary_margin_plan for every point/vector/curve/region label that could move in target tasks; labels must remain inside the canvas and away from intersections, arrows, curves, and shaded regions.

## py_chemistry
- Design chemistry figures according to the selected subtype contract. The three subtypes have different roles and must not be collapsed into one highlight-heavy pattern.
- SourceSpec must choose chemistry content in this order: `chem_subtype`, subtype-specific family fields, concrete canonical molecule/reaction records, then layout.
- The choice belongs to SourceSpec. The prompt provides safe candidate families and reaction classes, but SourceSpec should pick the concrete molecule or reaction and explain `candidate_selection_reason`.

Subtype contract for `reaction_scheme`:

- If the input slot contains `source_direction_seed` with `sampling_level=direction_only`, use its `reaction_class`, `substrate_family`, and `reaction_steps` exactly as direction constraints. These fields are not concrete reactions, not SMILES, and not product records.
- If no `source_direction_seed` is provided, first choose `reaction_class`, `substrate_family`, and `reaction_steps`, then choose canonical reactant/product/intermediate records.
- Always output JSON-root/top-level `sampled_direction_seed`, `reaction_class`, `substrate_family`, `reaction_steps`, and `direction_signature` for reaction_scheme. These fields must be siblings of `artifact_blueprint`, not only nested inside `artifact_blueprint`; nested copies are allowed but cannot replace the root fields. If a runner seed was provided, copy the sampled direction fields into the root `sampled_direction_seed` and preserve the sampled `direction_signature`.
- Vary concrete reactants, products, reagents, solvents, catalysts, and conditions within the sampled direction. Do not reuse the same concrete reaction just because the direction is familiar.
- Vary reaction classes and basic substrates instead of defaulting to esterification/amidation or benzene/benzoic/benzyl scaffolds.
- Suitable reaction classes include oxidation, reduction, esterification, transesterification, amidation, acyl chloride amidation, hydrolysis, nucleophilic substitution, elimination, alkene or alkyne addition, acylation, protection/deprotection, Suzuki coupling, Sonogashira coupling, Heck coupling, nucleophilic aromatic substitution, epoxide opening, aldol/condensation, reductive amination, and imine formation.
- Suitable substrate families include aliphatic alcohol + carboxylic acid, aryl acid + alcohol, amine + acyl chloride, aldehyde/ketone + amine, alkene/alkyne substrates, epoxide + nucleophile, haloarene + boronic acid, carbonyl + enolate equivalent, heteroaryl halide + nucleophile, benzyl halide + amine/alcohol, and protected alcohol/amine scaffolds.
- If sampled or chosen `reaction_steps = 1`, plan a single-step visual layout. Do not add a second arrow or intermediate merely because two-step examples are common.
- If sampled or chosen `reaction_steps = 2`, define a visible intermediate or step-1 product. A two-arrow visual layout without an intermediate/step-1 product is invalid.
- If no intermediate is defined, plan a single-step visual layout.
- Include `reaction_class`, `substrate_family`, `reaction_steps`, `has_intermediate`, molecule node records, arrow/condition/yield records, and `layout_spacing_plan` in SourceSpec.
- `layout_spacing_plan` must reserve generous panel spacing, plus-sign placement for multiple reactants/products, and enough canvas width for all molecule nodes.

Subtype contract for `complex_single_molecule`:

- The source is one larger molecule plus a formatted information card/table. Complexity comes from the scaffold and readable molecule information, not from visual functional-group annotation.
- Target a real or realistic organic molecule with 18-30 heavy atoms by default. Avoid 30-40 heavy atoms until this path is stable; if allowed later, require no highlights and an expanded canvas.
- Define one canonical molecule record with `molecule_name`, `molecular_formula`, `canonical_smiles`, `heavy_atom_count`, `information_card_rows`, `formatted_text_blocks`, `property_value_source`, `layout_card_plan`, and `text_sync_affordance_plan`.
- Do not create a `functional_group_registry`, G1/G2/G3 callouts, reaction-center highlights, or atom-index overlays by default for this subtype.
- Source operations should be supported by visible title, formula, molecule ID, property rows, badges, notes, captions, or information-card layout regions.
- If values are RDKit-computed, record that they are derived from the canonical molecule. If values are illustrative/displayed values, record them as fixed displayed values and keep every visible occurrence consistent.

Subtype contract for `functional_group_reaction_center_annotation`:

- Use a small parseable molecule, normally 6-12 heavy atoms, with 1-2 clearly named groups or reaction-center regions.
- A soft 13-15 heavy atom allowance is acceptable only for simple, readable molecules with at most 2 highlighted groups.
- Select a diverse `chem_family` before choosing the molecule. Good families include alcohols, phenols, amines, anilines, amides, esters, ketones, aldehydes, carboxylic acids, nitriles, ethers, thioethers, sulfonamides, lactams, imides, ureas, carbamates, heteroaromatics, amino alcohols, hydroxy ketones, and salicylate-like small derivatives.
- Define one canonical molecule record with `molecule_name`, `molecular_formula`, `canonical_smiles`, `heavy_atom_count`, `annotation_mode`, `candidate_selection_reason`, and `rdkit_validation_plan`.
- Define a `functional_group_registry` with 1 to 2 entries. Each entry must contain `group_id`, `group_name`, `smarts`, `match_selection_rule`, `matched_atom_indices_expected`, `matched_bond_indices_expected`, `highlight_color`, `legend_label`, and `table_row`.
- Group atom/bond ids must be derived from SMARTS matches against the selected SMILES, not guessed from a drawing.
- The highlight scope, legend name, callout label, SMARTS match, and table row must all refer to the same chemical group boundary.
- Prefer external G1/G2 callouts, a compact legend, or a compact 2-3 row table. Do not require dense atom-index labels.

Shared chemistry requirements:

- Heavy atom count and atom ids must be derived from the selected SMILES/RDKit molecule, not hand-written independently.
- Property tables may have at most 5 rows, and functional-group tables should normally have 2-3 rows.
- Plan extra whitespace for tables, legends, captions, callouts, reaction labels, and molecule panels; if text regions would be tight, expand canvas space, widen columns, increase row height, add padding, or wrap concise labels rather than letting labels overlap or touch cell borders.
- If a property value is shown, specify whether it is RDKit-computed or a displayed rounded/fixed value, and use the same displayed value everywhere.
- Hard affordances must be subtype-appropriate: reaction schemes use visible reaction-chain/condition/intermediate dependencies; functional-group annotations use small-molecule highlight/table/legend dependencies; complex single molecules use visible information-card/text/table dependencies.


==> anc/Supplementary_Material/prompts/step1_source_spec_General_Template.md <==
You are Model A, the text-strong benchmark construction model.

Task: create a SourceSpec for one visual artifact slot. Do not write code yet.

Input: a JSON object containing rendering_mode, artifact_category, domain, subtype_hint, instruction_difficulties, operation_type_requests, operation_focus, optional source_direction_seed, optional hard_operation_theme_contract, category_quality_checklist, and operation_type_contracts.

Output: one JSON object with:
- rendering_mode
- artifact_category
- domain
- subtype
- artifact_blueprint
- complexity_budget
- layout_budget
- visible_elements
- layout_regions
- semantic_facts
- data_or_logic_relations
- dependency_graph
- reverse_engineering_evidence
- visual_recoverability_contract
- editable_objects
- operation_affordance_matrix
- category_quality_checklist_alignment
- easy_edit_candidates
- middle_edit_candidates
- hard_edit_candidates
- stable_region_candidates
- renderer_requirements
- benchmark_quality_gates
- assumptions

Required JSON shapes:
- dependency_graph must be an array of dependency records. Each record should include source, target, relation, visible_evidence, and affected_regions when applicable.
- visual_recoverability_contract must be an object with visible_objects, visible_values, visible_layout_evidence, visible_dependency_evidence, and non_recoverable_risks arrays.
- layout_budget must be an object with canvas_size_or_aspect, safe_margin_rule, min_spacing_rule, label_clearance_rule, and hard_edit_room.
- layout_budget must also include density_limits for maximum panels, rows, series, points, label count, and no-scroll/no-clipping source evidence placement.
- operation_affordance_matrix must be an object with top-level arrays easy, middle, and hard.
- easy_edit_candidates must contain at least 3 objects, middle_edit_candidates at least 2 objects, and hard_edit_candidates at least 1 object.
- category_quality_checklist_alignment should be compact. Do not copy long checklist text. Use short keys and brief evidence strings.

Core objective:
- Design a source artifact that is moderate, spacious, dependency-rich, realistic enough for its domain, and recoverable from the rendered image into code.
- Complexity should come from visible dependencies, data, labels, ids, formulas, ports, axes, molecules, edges, and relations, not from clutter or excessive element count.
- Hard-task complexity should come from visible rules and dependency reasoning, not from adding more panels, nodes, rows, or tiny labels. Prefer fewer modules with stronger visible relations.
- The source must support Easy, Middle, and Hard future operations without needing a full redesign.
- Avoid sources that are visually attractive but impossible to reverse engineer from the image alone.

Visual-to-code recoverability contract:
- Every editable object, dependent value, middle sync point, and hard sync point must have visible evidence in the image.
- Dependencies must not exist only in metadata or hidden code. They must be inferable from visible labels, values, axes, ticks, table cells, formulas, edge labels, ports, atom/bond labels, annotations, route labels, or component IDs.
- All code-relevant and data-carrying values must be recoverable from the image, not only values likely to be edited later. For charts, every plotted value must be recoverable through value labels, a visible data table, sufficiently precise ticks, or explicit annotations; if that would clutter the figure, reduce the data size or add a compact visible table.
- For line charts, trend charts, and time-series charts, every point value must be visible as a numeric point label or listed in a complete visible data table. Do not rely on hidden arrays, SVG paths, tooltips, approximate tick reading, or metadata for point values.
- If a formula, rule, threshold, topology, reaction relation, or geometry relation is used for a Hard operation, the source image must expose the rule or enough visible evidence to infer it.
- reverse_engineering_evidence must cite specific visible marks and IDs, not generic statements.
- Do not rely on hidden SMILES, hidden data arrays, hidden DOM state, hidden netlists, or hidden geometry calculations as the only evidence for reconstructing source code.

Layout and spacing contract:
- Define a layout_budget that reserves safe margins and hard-edit expansion room.
- Do not design compressed layouts, tiny fixed boxes, labels touching canvas boundaries, labels crossing edges/wires, legend collisions, or dense micro-label clusters.
- Explicitly reduce data size when full visual evidence would crowd the source. Do not solve density by fixed-height scroll containers, squeezed SVG viewBoxes, tiny tables, hidden rows, or shrinking labels below readability.
- Hard operations that insert a node, panel, series, molecule, branch, row, or lane movement need visible room for the target edit.
- Prefer fewer clear modules with visible dependencies over many crowded modules.

Difficulty affordance:
- Easy candidates: one local visible edit with one main target and no dependency reasoning.
- Middle candidates: one local trigger with 2 to 4 visible synchronized effects. The dependency must be inferable from source-visible evidence.
- Hard candidates: one global rule, threshold, topology, layout, derived metric, domain relation, or structural trigger with 4 to 8 visible synchronized effects.
- Hard candidates for chart/math artifacts must include at least one visible rule/relation such as a weighted score, normalized index, ratio/log transform, piecewise threshold rule, ranking rule, moving average, or threshold-crossing count. Do not make Hard merely a simple add/subtract sync or broad label replacement.
- For Middle and Hard, list required_synchronized_updates in hidden candidate fields, but the future public instruction should not spell out every inferred update.
- Do not make Middle a hidden Hard task. Do not make Middle a single isolated label/value change unless a visible downstream echo also changes.

Task-specific guidance:
- Follow the appended task-specific rules for the current stage and artifact category.
- Do not apply rules from unrelated artifact categories.

Rules:
- If subtype_hint is present, use it and design around it.
- If operation_type_requests are present, make the Easy/Middle/Hard candidates support those exact operation types.
- If hard_operation_theme_contract is present, make the Hard candidate space follow that contract while preserving the selected subtype contract and operation_type_requests.
- Keep all visible text, labels, values, units, node ids, and relationships internally consistent.
- operation_affordance_matrix and the explicit edit candidate arrays may duplicate the same affordance space.
- benchmark_quality_gates must include realistic_quality, layout_readability, moderate_complexity, visual_recoverability, easy_support, middle_support, hard_support, domain_validity, renderer_fidelity, stable_invariants, and gold_target_feasibility.
- Do not include markdown fences or explanatory prose outside JSON.


==> anc/Supplementary_Material/prompts/step2_grounding_check_Category-Specific_Rules.md <==
## html_business

- Chart, KPI, table, status, threshold, alert, filter, and state edits must have visible value evidence and visible echoes.
- Line/trend chart point values must be visible through point labels or a complete visible data table.
- Public instructions must not leak the full hidden business data-model propagation for Middle/Hard tasks.

## html_scientific

- Scientific Hard instructions should not be simple metric renames or add/subtract syncs when a stronger visible relation exists in the source.
- They should test rule or relation propagation while keeping public text minimal.
- Chart value edits must have visible value evidence and visible echoes.
- Line/trend chart point values must be visible through point labels or a complete visible data table.

## html_interactive

- Linked-panel instructions must ground target objects in visible controls, selected states, chart marks, active rows, warning counts, summaries, or detail panels.
- Chart value edits must have visible value evidence and visible echoes.
- Line/trend chart point values must be visible through point labels or a complete visible data table.
- Reject hidden-only interaction targets.

## dot_workflow

- Workflow/Graphviz DOT moves must preserve edge routes, owner/cluster labels, edge labels, and terminal/branch semantics.

## latex_architecture

- Architecture instructions must reference visible modules, groups, tensor/shape labels, repeated blocks, skip/fusion branches, heads, losses, or arrows.
- Middle/Hard tasks must preserve visible architecture flow dependencies.
- For middle/hard, public text may be minimal, but it must still identify the initiating visible paper-model edit and enough dependency cue for the solver to infer hidden updates. Do not require the public text to enumerate every downstream consequence.
- Reject if hidden scoring_points refer to module, tensor, repeat, branch, head, loss, or edge labels that are not visible/recoverable in the source image.
- Reject instructions that turn paper_model_architecture into service/deployment/system architecture, including API/cache/database/monitoring/fallback/metrics-lane edits.

## latex_circuit

- Circuit operations must be grounded in the selected approved template and reference readable slot anchors: designators, values, nets, ports, thresholds, state labels, output/load labels, or branch status labels.
- Direct anchors must be visible anchors from `source_metadata.patchable_fields`; `semantic_slot_keys` can justify derived behavior but should not be accepted as direct public edit targets unless the exact text is visible.
- Do not require every semantic_slot_key to appear verbatim in the image. It may support derived behavior scoring when the underlying visible schematic relation is recoverable; only direct public edit anchors must be exact visible labels/values/designators.
- Reject grounding if the public instruction requires topology that the selected template cannot express, switches template_id, or depends on hidden netlist-only effects.
- Middle/Hard tasks must have dependent updates inferable from the visible template dependency graph, but the public instruction should not enumerate every consequence.
- Check scoring structure: direct_points describe visible slot/value/state changes, derived_points describe consequences inferred from template dependencies, and invariant_points describe template regions that must remain stable.
- Reject grounding if hidden synchronized updates or scoring_points require adding/removing components, inserting a resistor/capacitor/sensor, rerouting wires, moving coordinates, creating a new branch, or changing topology outside the sampled template's patchable fields. Template-bound circuit tasks must be solvable through visible slot/value/state/label changes and declared template dependencies.

## py_statistical

- Chart value edits must have visible value evidence and visible echoes.
- Line/trend chart point values must be visible through point labels or a complete visible data table.
- Statistical Hard instructions should not be simple metric renames or add/subtract syncs when a stronger visible relation exists in the source.
- They should test rule or relation propagation while keeping public text minimal.

## py_geometry

- Geometry equation/function/constraint changes with recomputed intersections/areas/distances are Hard, not Middle move/reorder.

## py_chemistry
- Chemistry grounding must be subtype-aware. Do not require hidden atom-level anchors when the subtype is now text/card oriented, and do not accept reaction-scheme instructions that cannot be represented by visible molecule nodes.

For `complex_single_molecule`:

- Accept property-card/text-format operations when every affected title, row, caption, badge, note, or duplicated text region is visible in the source image.
- Reject instructions that require hidden atom-level highlight targets, functional-group SMARTS, reaction-center callouts, atom-index overlays, or molecular structural edits not supported by visible source evidence.
- If an instruction asks to synchronize multiple text values, list each visible source location.
- If an instruction implies recomputing MW/heavy atom/logP/TPSA but source evidence or code path is insufficient, reject or require a displayed text update instead.
- Do not reject grounding because the source has no G1/G2/G3 labels, no atom ids, or no highlight legend.

For `functional_group_reaction_center_annotation`:

- Require visible group anchors and synchronized legend/table/callout evidence.
- Check that group scope is clear: legend, callout, table, and highlight must point to the same group boundary.
- Reject if an instruction modifies G1/G2 but the source image does not make G1/G2 position and meaning recoverable.
- Reject if group table text is clipped, colors and legend disagree, or group scope ambiguity would make target evaluation unreliable.

For `reaction_scheme`:

- Instructions requiring two-step reactions, intermediate insertion, product modification, reactant/product addition, or reaction-class/substrate-family changes must have corresponding visible regions or explicit permission for target reflow/canvas expansion.
- If an instruction requires adding an intermediate but the source is narrow or product is already near the edge, require the target plan to expand canvas or shrink/reflow panels; otherwise reject.
- If the instruction modifies reaction class or substrate family, confirm source contains visible reaction title, substrate label, reagent/condition text, or molecule structures that ground the change.
- If the instruction adds/removes reactants or products, require synchronized plus signs, arrow endpoints, panel spacing, and molecule node list.
- Reject instructions that only change arrows/text while leaving a required molecule node absent in a multi-step scheme.


==> anc/Supplementary_Material/prompts/step2_grounding_check_General_Template.md <==
You are Model B, the native multimodal visual verification model.

Task: verify whether a modification instruction is grounded in the source image and has the right public/hidden information split.

Input: source image plus a JSON object containing SourcePackage, InstructionPackage, and operation_type_contract.

Output: one JSON object with:
- accept
- confidence
- target_visible
- ambiguity
- difficulty_match
- invariant_risk
- dependency_risk
- reverse_engineering_support
- gold_target_feasibility
- missing_synchronized_updates
- suggested_repair_brief

Rules:
- Treat operation_type_contract as the requested operation type rubric.
- Keep output short and gate-based.
- Visible Target Gate: every target object must be visible and uniquely grounded by exact text/value/node id/panel name, position, color/legend/axis/connector evidence, port, atom/bond label, component designator, route label, or another visible anchor.
- Minimal Public Instruction Gate: instruction_text should contain only the necessary trigger change and visible anchors. Reject if it is vague, but also reject if Middle/Hard instruction_text lists the full hidden synchronized-update answer.
- minimal_instruction_text is the benchmark-facing text and must be no more revealing than instruction_text. For Middle/Hard, it should identify the trigger and visible anchor while hidden fields carry inferred downstream updates.
- Difficulty Gate: Easy must be local; Middle must require 2 to 4 visible synchronized effects; Hard must require 4 to 8 visible synchronized effects or recomputation/relation-preserving work.
- Count only effects visible in the source/target images. Hidden metadata-only effects do not count.
- Dependency Gate: for Middle and Hard, required_synchronized_updates and judge_visible_acceptance_signals must be complete enough for construction/judging, and each update must be inferable from source-visible dependencies.
- Hard Relation Gate: for chart/math/scientific/statistical Hard tasks, verify that the instruction is grounded in a visible rule, formula, threshold, ranking, normalization, or table relation. Reject Hard tasks whose dependent updates require hidden arrays or metadata-only formulas.
- Stable Invariant Gate: stable_invariants and forbidden_changes must be concrete enough to prevent unrelated redraws.
- Gold Target Feasibility Gate: the target must be generable deterministically from source code, visible source evidence, instruction_text, and hidden construction fields.
- Operation Type Gate: instruction_package.operation_type must equal the requested operation_type_request and satisfy operation_type_contract.definition and benchmark_value_rule.
- Scoring Points Gate: scoring_points must use direct_points, derived_points, and invariant_points; every point must be supported by source-visible evidence.
- For Easy, require 1 to 2 direct_points and keep invariant_points separate. For Middle, require 2 to 4 changed points with at least one derived_point. For Hard, require both 2 to 4 direct_points and 2 to 4 derived_points.
- Reject if a derived_point depends on hidden-only metadata, if an invariant_point is mixed into direct_points, if public instruction_text leaks the full derived answer, or if scoring points are too vague to grade target correctness.

Task-specific checks:
- Follow the appended task-specific grounding checks for the current artifact category.
- Do not apply rules from unrelated artifact categories.

Reject:
- subjective design requests;
- hidden-only targets;
- impossible edits;
- ambiguous targets;
- trivial Middle/Hard edits;
- public instructions that leak all dependency updates;
- repair suggestions that change the requested difficulty as the default fix.

suggested_repair_brief must name the failed gate and the smallest same-difficulty/same-operation repair.
Do not include markdown fences or explanatory prose outside JSON.


==> anc/Supplementary_Material/prompts/step2_instruction_candidates_Category-Specific_Rules.md <==
## html_business

- Use targets whose KPI, chart, table, status, threshold, alert, filter, and visible rule evidence can be grounded in the rendered source.
- If a candidate modifies/recomputes chart values, the source image must expose those values via labels, table, formula, or recoverable ticks.
- For line/trend charts, every point value must be visible through point labels or a complete visible data table.
- For Middle and Hard, hidden synchronized updates should preserve the canonical business data model while public text names only the minimal trigger and visible anchor.
- scoring_points must grade KPI/chart/table/status consistency from visible evidence, not hidden data arrays.

## html_scientific

- Hard candidates should use visible formula/rule/table dependencies when available.
- Avoid Hard candidates that only rename a metric or perform simple add/subtract synchronization.
- Prefer Hard candidates based on normalized, weighted, ranked, thresholded, piecewise, uncertainty, ratio/log, or other non-trivial visible relations when the source supports them.
- scoring_points.derived_points must cover the scientific relation outputs, not just caption wording.
- If a candidate modifies/recomputes chart values, the source image must expose those values via labels, table, formula, or recoverable ticks.
- For line/trend charts, every point value must be visible through point labels or a complete visible data table.
- Public text should identify the scientific trigger and visible anchor without listing all caption, panel, formula, reference, and claim updates.

## html_interactive

- Choose instructions grounded in visible control state, selected filters, highlighted marks, active rows, warning counts, summary values, and detail panels.
- If a candidate modifies/recomputes chart values, the source image must expose those values via labels, table, formula, or recoverable ticks.
- For line/trend charts, every point value must be visible through point labels or a complete visible data table.
- Middle/Hard hidden updates must preserve linked panel state propagation while public text stays minimal.
- scoring_points must include the active-state trigger and each visible linked-panel consequence.

## dot_workflow

- Structural moves must preserve node labels, owner/cluster labels, edge labels, terminal states, and route continuity.
- Public instructions should reference visible node ids, owner labels, branch labels, or terminal labels.
- Middle/Hard scoring_points should grade branch labels, retry/exception paths, owner/cluster membership, and terminal reachability.

## latex_architecture

- Instructions should reference visible module names, group boundaries, tensor/shape labels, repeated blocks, skip/fusion branches, heads, losses, or data/control arrows.
- Middle/Hard synchronized updates should preserve architecture flow and visible shape semantics.
- Public text should name only the initiating visible module, tensor/shape label, repeat count, branch, skip/fusion, head, or loss anchor; do not list every downstream consequence.
- Middle instructions should imply 2-4 synchronized visible updates, such as one module change plus connected tensor/shape labels, branch labels, or head references.
- Hard instructions should imply 2-4 derived model-flow consequences plus 2-4 direct visible updates from paper-model dependencies such as repeated blocks, skip/fusion paths, tensor shapes, multi-branch fusion, or head/loss references.
- Prefer Hard candidates based on repeat counts, tensor/channel shapes, skip pairing, fusion dimensions, head/loss dependencies, or a local stage split/merge. Avoid whole-diagram orientation changes or full re-layout as the main Hard operation.
- Do not use service split, deployment zone, cache/database/API, monitoring, fallback lane, metrics lane, or system-architecture edits for paper_model_architecture.
- scoring_points must grade visible module, arrow, tensor/shape, repeat, skip/fusion, head/loss, and invariant consequences separately.

## latex_circuit

- Public instructions must stay minimal: mention only the target change, the affected visible object(s), and the difficulty intent.
- Direct public anchors must come from readable visible anchors: component designators, values, net labels, state labels, output/load labels, threshold/delay labels, or local branch labels.
- Do not enumerate every dependent consequence in the public instruction; let the benchmark infer linked updates from the visible circuit relation.
- Middle should imply 2 to 4 visible dependent updates from one local change. It may use a bounded local component/branch/value/state change if the source visibly supports it.
- Hard should imply 2 to 4 derived scoring points plus 2 to 4 direct visible changes from the visible circuit dependency. It may require a bounded local topology patch such as inserting/removing one local component or rerouting a short branch, but not a broad redesign.
- Do not create instructions that require changing the sampled base template, replacing the circuit family, adding a large subsystem, using hidden-only metadata, or making the target unreadable.
- scoring_points must separate direct visible edits from derived behavior evidence and invariant-preservation evidence.

## py_statistical

- If a candidate modifies/recomputes values, the source image must expose those values via labels, table, formula, or recoverable ticks.
- For line/trend charts, every point value must be visible through point labels or a complete visible data table.
- Hard candidates should use visible formula/rule/table dependencies when available; avoid Hard candidates that only rename a metric or perform simple add/subtract synchronization.
- Prefer Hard candidates based on weighted scores, normalization, ranking, piecewise thresholds, ratio/log transforms, moving averages, confidence-band rules, or threshold-crossing counts when source-visible.
- Hard scoring_points.derived_points must grade recomputed bars/lines/table/ranking/summary outputs separately from the direct trigger.

## py_geometry

- Changing an equation/function/constraint and recomputing intersections, areas, distances, or labels is Hard, not Middle.
- For graph_theory_layout, Middle cannot be only color/highlight. It must affect edge weight, node placement, path membership, adjacency/path table, or similar visible structure.
- For vector_projection Hard, use projection/component/angle/length recomputation, not global threshold/filter propagation.
- scoring_points must grade the recomputed mathematical quantities and stable geometry invariants.

## py_chemistry
- Generate chemistry instructions through the selected subtype contract first. Do not use one generic highlight/substructure template for all chemistry sources.
- If a generic operation type conflicts with the subtype, reinterpret it inside the subtype when possible; otherwise choose a different candidate.

For `complex_single_molecule`:

- Prefer title, caption, property-card, table, badge, note, and information-card layout operations.
- Do not generate functional-group highlight, reaction-center, SMARTS, atom-index, or molecular substructure replacement operations by default.
- Easy instructions should edit one visible text/style slot, such as molecule title, caption, one property row label, or one badge text.
- Middle instructions should synchronize 2 visible text/card locations or add/delete/reorder one property row while preserving the molecular drawing.
- Hard instructions may recompute a displayed summary from already visible property values, apply a visible threshold to property rows/badges/notes, or restructure the information card/table layout while preserving the molecule drawing.
- If the sampled operation is `highlight_status_selection_change`, interpret it as property-row or badge status selection change.
- If the sampled operation is `structural_refactor_with_dependencies`, interpret it as information-card structure refactor. Do not ask for fluorophenyl-to-chlorophenyl or other molecule-structure replacement.

For `functional_group_reaction_center_annotation`:

- Prefer group label/color/table/legend/callout synchronization.
- Easy instructions may modify a G1/G2 label, color, or callout text, affecting only one existing group.
- Middle instructions may synchronize legend, callout, and table row naming/role while preserving the molecule scaffold.
- Hard instructions may adjust group semantics or reaction-center annotation only when the source remains a small 1-2 group figure and all visible echoes can be updated.
- Do not generate large-molecule scaffold replacement, dense atom-index overlays, or complex drug-like structural rewrites for this subtype.

For `reaction_scheme`:

- Instructions may involve reaction condition, yield, arrow label, reagent label, solvent label, reaction title, intermediate label, product label, or step structure.
- Easy instructions may modify one visible condition, yield, reagent label, solvent label, or reaction title.
- Middle instructions may synchronize reaction class wording, substrate label, and condition/yield echoes, or reorganize condition text without changing molecule structures.
- Hard instructions may insert an intermediate, convert single-step to two-step, or modify product-side annotation only when they also require canvas expansion/reflow so intermediate/product remain fully visible.
- If an instruction changes step count, it must synchronize molecule nodes and arrows. Do not generate instructions that only add an arrow without a molecule node or remove a molecule node without changing arrows.
- Encourage reaction diversity in candidates. Do not always choose esterification/amidation/yield edits; cover oxidation, reduction, substitution, addition, coupling, epoxide opening, condensation, and related reaction classes when the source supports them.
- For multiple reactants/products, scoring_points and stable invariants must preserve visible `+` separators, full molecule panels, and non-overlap.

Shared scoring guidance:

- Complex stable region is usually the molecule drawing; modified regions are title/card/table/caption.
- Functional-group stable region is usually the molecule scaffold; modified regions are group annotation echoes.
- Reaction-scheme stable regions are untouched molecule nodes, arrow direction, and untouched condition/yield labels; modified regions must keep the reaction chain continuous.
- scoring_points must grade visible direct edits, visible synchronized echoes, and stable chemistry invariants separately.


==> anc/Supplementary_Material/prompts/step2_instruction_candidates_General_Template.md <==
You are Model A, the text-strong benchmark construction model.

Task: generate modification instruction candidates for one accepted SourcePackage, one requested difficulty, and one requested operation type.

Input: a JSON object containing SourcePackage, difficulty_request, operation_type_request, operation_type_contract, optional hard_operation_theme_contract from the source slot, and category constraints.

Output: one JSON object with:
- candidates

Each candidate must contain:
- instruction_text
- minimal_instruction_text
- difficulty
- operation_type
- target_objects
- expected_delta
- stable_invariants
- dependency_tags
- reverse_engineering_evidence_used
- required_synchronized_updates
- judge_visible_acceptance_signals
- scoring_points
- gold_target_feasibility_notes
- forbidden_changes
- acceptance_criteria

Rules:
- Generate code-editable instructions, not subjective design preferences.
- Every candidate must match difficulty_request and operation_type_request exactly.
- If difficulty_request is hard and the source slot contains hard_operation_theme_contract, the candidate must follow that contract without changing difficulty or operation_type.
- Use only targets and dependencies declared in editable_objects, operation_affordance_matrix, easy_edit_candidates, middle_edit_candidates, hard_edit_candidates, dependency_graph, visual_recoverability_contract, and reverse_engineering_evidence.
- The public instruction_text must be minimal but uniquely grounded in visible source evidence.
- minimal_instruction_text is the benchmark-facing instruction. It must contain only the trigger, target anchor, and requested direction needed to identify the edit. Do not include the full list of downstream updates when those updates are inferable from visible source dependencies.
- target_objects must include visible anchors: exact label/text/value/node id/panel name, location, and disambiguating visual evidence.
- reverse_engineering_evidence_used, target_objects, stable_invariants, dependency_tags, required_synchronized_updates, judge_visible_acceptance_signals, and forbidden_changes must be arrays even when they contain one item.
- scoring_points is hidden evaluator data. It must not be copied into public instruction_text, but it must be correct enough for later benchmark scoring.

Difficulty rules:
- Easy: affect one local object and require no dependency reasoning. At most one direct legend/status/caption echo may be included if it is visibly linked.
- Middle: one local trigger with 2 to 4 visible synchronized effects. The public instruction should state the trigger and the minimum visible anchor, not list every inferred update. Put the full 2 to 4 effects in required_synchronized_updates and judge_visible_acceptance_signals.
- Hard: one global rule, threshold, baseline, topology, layout, derived metric, chemistry relation, circuit relation, or domain consistency trigger with 4 to 8 visible synchronized effects. The public instruction should state the main trigger and consistency rule, not enumerate the full answer.
- scoring_points must use exactly these top-level buckets: direct_points, derived_points, invariant_points.
- Easy scoring_points: 1 to 2 direct_points, usually 0 derived_points, and 1 to 3 invariant_points.
- Middle scoring_points: 1 to 2 direct_points plus 1 to 3 derived_points, with 2 to 4 changed points total; invariant_points are separate and do not count as changed points.
- Hard scoring_points: 2 to 4 direct_points for explicitly requested low-level edits plus 2 to 4 derived_points for inferred high-level consequences from source-visible dependencies; include 2 to 4 invariant_points.
- Each scoring point must include id, point_type, description, observable_region, expected_evidence, and weight. Derived points must cite source_dependency.
- For Middle and Hard, public text should be shorter than the hidden judge contract. If the public text already names every dependent update, rewrite it to the minimum visible anchor and move inferred updates into required_synchronized_updates.
- For chart/math Hard candidates, prefer a visible rule change over simple value replacement: weighted score, normalized index, ratio/log transform, piecewise threshold, ranking rule, moving average, threshold-crossing count, or another source-visible derived relation. Put the full derived outputs in required_synchronized_updates, not in public instruction_text.
- For Middle and Hard, every hidden synchronized update must be inferable from visible source dependencies, not from hidden metadata alone.
- Do not turn a Middle request into a Hard recomputation. Do not turn a Hard request into a local text/style edit.
- If the requested difficulty/operation type cannot be grounded in this source, choose another source-visible candidate in the same difficulty and operation type. Do not change difficulty or operation_type.

Task-specific safeguards:
- Follow the appended task-specific instruction-candidate rules for the current artifact category.
- Do not apply rules from unrelated artifact categories.

Other rules:
- expected_delta must state old visible evidence and new requested state. For value/recompute operations, include the rule needed by target generation, but keep public instruction_text concise.
- stable_invariants and forbidden_changes must protect unrelated regions and prevent full redraws.
- acceptance_criteria must be visual and code-renderable.
- Do not include markdown fences or explanatory prose outside JSON.


==> anc/Supplementary_Material/prompts/step2_instruction_repair_Category-Specific_Rules.md <==
## html_business

- Repair toward a visible KPI/table/chart/status/threshold/alert/filter anchor from the same canonical data model.
- Do not fix grounding by exposing every dependent business update in the public instruction.
- For chart Hard tasks, repair toward a source-visible rule, formula, threshold, ranking, normalization, or table relation when possible.
- Do not repair Hard into a simple metric rename or add/subtract-only synchronization if stronger visible relation evidence exists.
- For line/trend chart tasks, only use candidates whose point values are visible through labels or a complete visible data table.

## html_scientific

- For scientific Hard tasks, repair toward a source-visible rule, formula, threshold, ranking, normalization, or table relation when possible.
- Do not repair Hard into a simple metric rename or add/subtract-only synchronization if stronger visible relation evidence exists.
- For line/trend chart tasks, only use candidates whose point values are visible through labels or a complete visible data table.

## html_interactive

- Repair ambiguity by adding the smallest visible control, selected state, highlighted mark, active row, or panel anchor needed for unique grounding.
- Keep linked downstream state changes hidden in required_synchronized_updates and judge_visible_acceptance_signals.
- For chart Hard tasks, repair toward a source-visible rule, formula, threshold, ranking, normalization, or table relation when possible.
- Do not repair Hard into a simple metric rename or add/subtract-only synchronization if stronger visible relation evidence exists.
- For line/trend chart tasks, only use candidates whose point values are visible through labels or a complete visible data table.

## dot_workflow

- Repair workflow ambiguity with the smallest visible node id, edge label, owner/cluster label, branch label, or terminal label needed.

## latex_architecture

- Repair architecture ambiguity with the smallest visible module, group, tensor/shape, branch, head, loss, or arrow label needed.
- Keep public text minimal but sufficient to identify the initiating paper-model edit. If middle/hard grounding fails, add only the missing visible anchor or dependency cue, not a full list of downstream consequences.
- Preserve paper-model module graph, tensor/shape labels, repeated blocks, skip/fusion paths, heads/losses, and stable groups in hidden checks/scoring points.
- Do not repair into service, deployment, zone, cache/database/API, monitoring, fallback, or metrics-lane edits.

## latex_circuit

- Repair circuit ambiguity with the smallest readable source anchor: component designator, value, net, port, threshold, state label, output/load label, or local branch status.
- Keep the selected `base_template_id` / `template_id` and do not repair by switching seeds, replacing the circuit family, or exposing all downstream consequences in the public instruction.
- For middle/hard, the public instruction should name only the initiating edit and the minimum visible anchor; dependent slot updates should stay in hidden checks/scoring points.
- If the source cannot support the requested difficulty with visible evidence or bounded local patches, recommend instruction regeneration instead of weakening Hard into a simple direct label edit.

## py_statistical

- For statistical/chart Hard tasks, repair toward a source-visible rule, formula, threshold, ranking, normalization, or table relation when possible.
- Do not repair Hard into a simple metric rename or add/subtract-only synchronization if stronger visible relation evidence exists.
- For line/trend chart tasks, only use candidates whose point values are visible through labels or a complete visible data table.

## py_geometry

- If a geometry equation/function/constraint edit requires recomputed intersections, areas, distances, or labels, keep it Hard and preserve the same operation type.

## py_chemistry

- Repair chemistry Middle tasks so they have 2 to 4 visible synchronized effects; do not keep a single yield/reagent label change as Middle.


==> anc/Supplementary_Material/prompts/step2_instruction_repair_General_Template.md <==
You are Model A, the text-strong benchmark construction model.

Task: repair a modification instruction after grounding, ambiguity, or dependency feedback.

Input: a JSON object containing the source package, previous instruction package, and checker feedback.

Output: one JSON object with:
- instruction_text
- minimal_instruction_text
- difficulty
- operation_type
- target_objects
- expected_delta
- stable_invariants
- dependency_tags
- reverse_engineering_evidence_used
- required_synchronized_updates
- judge_visible_acceptance_signals
- gold_target_feasibility_notes
- forbidden_changes
- acceptance_criteria
- repair_notes

Rules:
- Keep the requested difficulty and operation_type. Do not repair by reclassifying the task.
- If feedback says the task is too broad for the requested difficulty, reduce the scope while keeping the same difficulty and operation_type.
- If feedback says the task is too trivial for the requested difficulty, choose another visible candidate from the same difficulty and operation_type.
- If no same-difficulty/same-operation candidate can be grounded in the source image, say so in repair_notes and keep the output clearly invalid rather than fabricating hidden evidence.
- Make instruction_text minimal, visible, and uniquely grounded.
- Do not fix Middle or Hard by exposing all hidden synchronized updates in instruction_text.
- minimal_instruction_text must remain the smallest benchmark-facing instruction that uniquely identifies the trigger and target anchor. Move inferred downstream effects into required_synchronized_updates and judge_visible_acceptance_signals, not public text.
- Follow the appended task-specific instruction-repair rules for the current artifact category.
- Do not apply rules from unrelated artifact categories.
- If the target is ambiguous, add only the smallest visible anchor needed for unique localization.
- Keep required_synchronized_updates complete for construction and judging: 2 to 4 visible effects for Middle, 4 to 8 visible effects for Hard.
- reverse_engineering_evidence_used, target_objects, stable_invariants, dependency_tags, required_synchronized_updates, judge_visible_acceptance_signals, and forbidden_changes must be arrays.
- Ensure judge_visible_acceptance_signals say how source and target images can be compared without reading hidden metadata.
- Preserve stable_invariants and forbidden_changes.
- Preserve the scoring_points contract: use direct_points, derived_points, and invariant_points; do not put stable/invariant checks inside direct_points. Each point needs id, point_type, description, observable_region, expected_evidence, and weight.
- Do not include markdown fences or explanatory prose outside JSON.


==> anc/Supplementary_Material/prompts/step3_operation_plan_Category-Specific_Rules.md <==
## html_business

- Plan updates against one canonical business data model: source rows, KPI formulas, chart values, thresholds, status logic, filters, alert counts, and metadata must remain mutually consistent.
- synchronized_update_plan should list visible KPI cards, chart marks/labels, table cells, status badges, threshold/rule text, warning/alert counts, filters, and metadata fields affected by the edit.
- For chart Hard tasks, explicitly identify the visible formula/rule/table relation that drives the target update, including visible input evidence, the changed trigger, and visible output evidence.
- Do not plan updates from hidden arrays or metadata-only formulas.
- Map every business scoring point to a concrete visible model update or stable invariant.

## html_scientific

- For Hard tasks, identify the visible formula/rule/table/caption relation that drives the target update, including input evidence, changed trigger, panel/caption/reference updates, and visible output evidence.
- For non-trivial scientific/statistical relations, plan the exact computation path from visible inputs to derived scoring points.

## html_interactive

- Plan linked state propagation through visible controls, highlighted chart marks, active table rows, warning counts, summary values, and detail panels.
- Do not rely on hidden DOM state as the only planning evidence.
- For chart Hard tasks, explicitly identify the visible formula/rule/table relation that drives the target update, including visible input evidence, the changed trigger, and visible output evidence.
- Do not plan updates from hidden arrays or metadata-only formulas.
- Map every scoring point to a visible active-state consequence.

## dot_workflow

- Include routing, label clearance, node spacing, margin, ownership cluster, branch label, retry/exception, terminal state, and connector stability checks.
- Preserve DOT graph structure and stable node ids unless the instruction explicitly changes them.

## latex_architecture

- Plan named module nodes, group boundaries, tensor/shape labels, skip/fusion/head/loss references, style scale, and arrow semantics.
- Preserve architecture flow direction and stable group boundaries unless explicitly touched.
- Plan target changes as paper-model edits: changed module labels, tensor/shape labels, repeated-block counts, skip/fusion arrows, head/loss references, or a local stage split/merge. Do not plan a whole-diagram re-layout, service/deployment zone, free edge lane, or stable module movement.
- For Hard, plan direct paper-model edits first, then derived flow/tensor/head/loss consequences, then invariant module/group preservation. Do not use whole-diagram redraws to satisfy a local dependency edit.
- For middle/hard scoring_points, separate direct visible paper-model edits from derived flow/tensor/head/loss consequences and invariant module/group preservation.
- Do not introduce API gateways, caches, databases, monitoring, fallback services, metrics lanes, or other system-architecture elements.

## latex_circuit

- Plan a template-seeded CircuiTikZ edit for the selected `base_template_id` / `template_id`.
- Preserve source main rails, style, primary circuit identity, and declared stable regions; plan only requested visible edits and bounded local topology patches.
- Valid local patches include one inserted/removed component, a short reroute, a small series/parallel branch, or a compact threshold/state/protection/interlock annotation when needed by the instruction.
- Do not plan a seed switch, circuit-family replacement, broad coordinate redraw, large subsystem, generic box replacement, or hidden-only metadata change.
- For middle/hard, identify which visible elements change directly and which visible consequences are derived from circuit dependencies.
- For hard scoring points, separate direct visible edits from derived contact/coil/load, divider/threshold/output, RC/delay/output, interlock/output, or protection/warning behavior consequences.

## py_statistical

- For Hard tasks, explicitly identify the visible formula/rule/table relation that drives the target update, including visible input evidence, changed trigger, and visible output evidence.
- For numeric/chart targets, state how new values are derived from visible source evidence, public instruction trigger, or hidden judge contract.
- For line/trend charts, preserve or add visible point labels or a complete visible data table for every point value.
- For hard scoring_points, list direct trigger edits separately from derived outputs such as recomputed values, rankings, crossing counts, summaries, labels, or table cells.

## py_geometry

- Plan recomputed points, slopes, distances, areas, and angle/perpendicular/tangent markers so they remain mathematically consistent and visibly labeled.
- For vector projection, plan projection/component/angle/length recomputation from visible vectors or formulas.
- For graph theory, plan path/adjacency/weight consequences rather than color-only sync.
- Preserve the source boundary_margin_plan and label_offset_plan; if a target move pushes geometry toward an edge, expand axis limits or move labels inward instead of clipping or shrinking the whole figure.

## py_chemistry
- Plan chemistry targets through the selected subtype contract and explicitly separate direct edits, synchronized visible echoes, and stable invariants.

For `complex_single_molecule`:

- Preserve the molecular drawing unless the public instruction explicitly targets visible molecule identity fields.
- Plan updates in property card, title, caption, badge, table, or layout regions.
- Explicitly list unchanged molecule drawing, modified text/card rows, and every duplicated text occurrence that must be synchronized.
- If a property value changes, state whether it is RDKit-derived or a displayed fixed value. RDKit-derived values should be recomputed from the same molecule; displayed fixed values should be updated consistently as text.
- If the operation restructures card/table layout, plan card bbox, row height, padding, font size, wrapping, and canvas space before target code.
- Do not introduce G1/G2/G3 registry or functional-group highlights to satisfy target complexity.

For `functional_group_reaction_center_annotation`:

- Preserve the molecule scaffold unless the instruction explicitly changes it.
- Plan group registry, highlighted atoms/bonds, legend entry, callout, connector, table row, and any rule text as one synchronized unit.
- If modifying group name or color, list every visible echo that changes.
- If modifying reaction-center role, keep group scope unchanged unless the instruction explicitly asks to adjust the boundary. If boundary changes, plan the SMARTS/atom-index source.

For `reaction_scheme`:

- List each reaction node, such as reactant A, reactant B, intermediate or step-1 product, and final product, plus its planned panel/bbox.
- List arrow endpoints and ensure arrows connect molecule panel boundaries rather than empty space.
- If source has multiple reactants/products, plan the `+` separator positions.
- If the target changes to two-step, decide whether to expand canvas first. Default two-step layouts should use 1400-1600 px width or an equivalently spacious arrangement.
- Check planned molecule bboxes before code: `x + image_width <= canvas_width - margin`, nonzero right margin, and at least 80 px between panels when practical.
- Prohibit molecule image rectangle overlap, especially stacked white-background reactants that can erase rings/bonds.
- Keep condition/yield/step labels outside molecule bboxes.


==> anc/Supplementary_Material/prompts/step3_operation_plan_General_Template.md <==
You are Model A, the text-strong benchmark construction model.

Task: infer a code-oriented operation plan for one accepted instruction before writing target code.

Input: a JSON object containing SourcePackage and InstructionPackage.

Output: one JSON object with:
- touched_objects
- untouched_objects
- required_computations
- layout_updates
- semantic_updates
- reverse_engineering_evidence_used
- synchronized_update_plan
- gold_target_generation_plan
- renderer_specific_steps
- risk_checks

Required JSON shapes:
- touched_objects, untouched_objects, required_computations, layout_updates, semantic_updates, reverse_engineering_evidence_used, synchronized_update_plan, and renderer_specific_steps must be arrays.
- renderer_specific_steps must be one flat array of step records or strings. Do not wrap it by renderer name such as {"html_browser": [...]}.
- layout_updates must be an array. If layout is unchanged, use one record such as {"region": "canvas", "update": "unchanged", "constraint": "..."} instead of an object keyed by canvas_size/aspect_ratio.
- risk_checks may be an object, but keep each risk entry short.

Rules:
- Use the public instruction_text, SourcePackage dependency_graph, visual_recoverability_contract, reverse_engineering_evidence, editable objects, and hidden required_synchronized_updates to infer the full target delta.
- Use hidden scoring_points as the evaluator contract. Do not expose them in public text, but make the plan satisfy every direct_point, derived_point, and invariant_point.
- Do not require public instruction_text to enumerate every dependent update; recover dependent updates from source-visible evidence and hidden construction fields.
- For Easy, keep the plan local and avoid unrelated changes.
- For Middle, infer exactly 2 to 4 visible synchronized effects from source-visible dependencies unless the operation contract explicitly allows fewer direct echoes.
- For Hard, infer 4 to 8 visible synchronized effects from thresholds, rules, topology, layout, derived metrics, or domain relations.
- Follow the appended task-specific operation-planning rules for the current artifact category.
- Do not apply rules from unrelated artifact categories.
- synchronized_update_plan must list affected labels, panels, legends, axes, values, edges, formulas, ports, chemistry annotations, captions, summaries, tables, state badges, or metadata fields.
- Each synchronized update must name its visible evidence in the source and expected visible evidence in the target.
- For every scoring point, include a corresponding plan step or risk check. Hard derived_points must state the visible relation used to infer the target output, and invariant_points must be preserved rather than treated as changed outputs.
- For numeric/chart targets, state how new values are derived from visible source evidence, public instruction trigger, or hidden judge contract. For line/trend charts, preserve or add visible point labels or a complete visible data table for every point value.
- For layout targets, state whether canvas size/aspect ratio must remain unchanged; default is unchanged.
- Explicitly identify stable regions that must not change.
- For each stable region, state the visible invariant to preserve: text/value, layout position, color scale, axis range, connector route, component value, molecular structure, or mathematical relation.
- gold_target_generation_plan must state how the target artifact can be generated deterministically from source code.
- risk_checks must cover collateral-change risk, overlap/clipping risk, ambiguity risk, renderer-specific risk, visual2code-recoverability risk, domain-validity risk, and stable-region preservation risk.
- risk_checks must flag broad redraw/restyle risk. A target should not change source layout, typography, chart scale, data values, ids, or style outside touched regions unless the instruction explicitly requires it.
- Keep the plan concise, code-oriented, and directly actionable.
- Do not include markdown fences or explanatory prose outside JSON.


==> anc/Supplementary_Material/prompts/step3_source_target_compare_Category-Specific_Rules.md <==
## html_business

- Verify KPI cards, chart marks/labels, table cells, status badges, threshold/rule text, warning/alert counts, filters, and metadata remain consistent with the requested edit and stable business invariants.
- New or recomputed chart values must have visible labels, table entries, formula evidence, or recoverable ticks.
- For line/trend charts, every point value must remain visible through point labels or a complete visible data table.
- Reject targets that satisfy values by distorting the source layout: giant bars, non-proportional SVG stretching, collapsed cards, changed dashboard grid, oversized side panels, hidden rows, or font/viewport scale changes not requested by the instruction.
- Reject hidden-only changes, unexpected data-model drift, or visible values that no longer match the source-visible rule evidence.
- Score each business scoring point against visible target evidence; reject if any critical KPI/chart/table/status point fails.

## html_scientific

- Verify panel, caption, reference, formula, table, claim, and chart consistency.
- For Hard tasks, verify that the visible formula/rule/table relation was applied correctly, not merely that several labels changed.
- New or recomputed chart values must have visible labels, table entries, formula evidence, or recoverable ticks.
- For line/trend charts, every point value must remain visible through point labels or a complete visible data table.
- Reject targets that solve a numeric edit by stretching chart geometry, collapsing panel/caption/formula spacing, hiding values, or changing the figure layout when the instruction did not request a layout transformation.
- Score scientific derived points against visible formula/rule/table/caption evidence, not just visual similarity.

## html_interactive

- Verify linked state propagation across visible controls, highlighted chart marks, active table rows, warning counts, summary values, and detail panels.
- New or recomputed chart values must have visible labels, table entries, formula evidence, or recoverable ticks.
- For line/trend charts, every point value must remain visible through point labels or a complete visible data table.
- Reject targets that make linked state evidence harder to reconstruct by moving it into scroll-only panels, shrinking the main chart/table, changing panel proportions, or hiding values in DOM-only state.
- Reject if target state becomes hidden-only or if linked panels disagree.
- Score every linked-state consequence in scoring_point_results.

## dot_workflow

- Verify edge routes, branch labels, owner/cluster membership, terminal states, and node spacing remain readable.
- Score branch/loop/ownership/terminal scoring points separately.

## latex_architecture

- Verify module nodes, group boundaries, tensor/shape labels, skip/fusion/head/loss references, and arrow semantics remain readable and consistent.
- Score module, edge, tensor/shape, repeat, skip/fusion, head/loss, and invariant consequences separately; reject if target reflow creates label or edge collisions.
- Verify target changes match the instruction as paper-model edits: changed module labels, tensor/shape labels, repeat counts, branch/skip/fusion arrows, head/loss labels, annotations, or a local stage split/merge. Reject whole-diagram re-layouts used to satisfy a local edit.
- For Hard targets, reject broad whole-diagram redraws when the instruction only requires repeat/tensor/skip/fusion/head/loss propagation. Stable module groups, typography, and flow direction should remain comparable unless the public instruction explicitly asks for layout transformation.
- Reject if the target turns the paper model into service/deployment/system architecture or introduces API/cache/database/monitoring/fallback/metrics-lane elements.
- Score direct paper-model edits, derived flow/tensor/head/loss consequences, and invariant module/group preservation separately.

## latex_circuit

- Verify the target preserves the same approved `base_template_id` / `template_id`, remains a standard CircuiTikZ schematic, and keeps the source's main circuit identity, rails, style, and stable regions.
- Verify the target applies only the requested visible edits and bounded local topology patches. Local component insertion/removal, short reroutes, branch edits, or annotations are acceptable when required by the instruction and scoring points.
- Verify component designators, values, nets, ports, rails, state labels, threshold annotations, output/load labels, and wire connectivity remain readable, conventional, and topologically consistent.
- Reject broken wires, floating ports, wrong state propagation, unreadable labels, stale derived labels, generic-box replacements, broad redraws, seed/family switches, or unrelated topology changes.
- Score `direct_points`, `derived_points`, and `invariant_points` separately: direct points are explicit visible edits, derived points are inferred output/threshold/behavior consequences from visible circuit dependencies, and invariant points are unchanged stable source regions.
- Do not accept a target merely because it rendered. All critical scoring points must be visibly satisfied and stable invariants must remain unchanged.

## py_statistical

- New or recomputed values must have visible labels, table entries, formula evidence, or recoverable ticks.
- For line/trend charts, every point value must remain visible through point labels or a complete visible data table.
- For statistical targets with weighted, normalized, ranked, piecewise, threshold-crossing, non-linear, moving-average, or other derived rules, verify that inputs, rule text/formula, outputs, annotations, and stable values remain mutually consistent.
- Score every direct and derived statistical point. Reject if a derived table/ranking/summary/value label remains stale.

## py_geometry

- Derived points, slopes, distances, areas, and angle/perpendicular/tangent markers must remain mathematically consistent.
- Score vector projection, graph path, constraint, slope, distance, area, and angle consequences separately when present.
- Reject if the target solves the edit but clips labels, pushes vectors/points/markers to the canvas edge, distorts aspect ratio, or hides derived evidence needed for visual2code reconstruction.

## py_chemistry
- Compare rendered target images, not just target code, metadata, or comparison self-report. Score direct edits, synchronized echoes, and stable invariants separately.

For `complex_single_molecule`:

- Compare target changes mainly in property card, title, caption, badge, table, note, and layout regions.
- Stable invariants usually include molecular drawing, scaffold, unchanged formula/property rows, and unchanged card text.
- Do not require functional-group highlight preservation if source had none.
- Reject if target unnecessarily adds G1/G2 highlights, reaction-center callouts, atom-index overlays, or functional-group legends when the instruction did not ask for them.
- Reject if property card values are updated in one place but duplicated text remains stale, or if new card/table text is clipped.

For `functional_group_reaction_center_annotation`:

- Check modified group echoes across molecule highlight, legend, callout, table, rule text, and metadata.
- Check that unmodified groups and molecule scaffold remain stable.
- Reject if molecule scaffold changes unexpectedly, group scope drifts, colors disagree, or table cells become clipped.

For `reaction_scheme`:

- Verify molecule structures, arrows, conditions, yields, plus signs, and step labels remain visible, non-overlapping, and chemically plausible.
- Reject molecule clipping, white-background molecule overlap, covered/broken rings, arrows connecting to empty space, or multi-step chains missing a visible molecule node.
- If the target adds an intermediate, check the rendered reactant -> intermediate/step-1 product -> product visual sequence is complete.
- Check that reaction_class/substrate_family changes are reflected in visible reagent, condition, substrate/product label, or molecule structure.
- Check all stable molecules remain fully visible after target reflow; target edits must not crop unchanged reactants/products.
- For multiple reactants/products, verify visible `+` separators and enough spacing.
- For two-step targets, verify two arrows, three molecule-node regions, and condition/yield label regions correspond correctly.

Shared compare rules:

- Reject if the target satisfies the requested edit by moving required evidence into hidden metadata, clipping source evidence, or changing unrelated stable regions.
- Do not accept a target merely because it rendered. Every critical scoring point must be visibly satisfied.


==> anc/Supplementary_Material/prompts/step3_source_target_compare_General_Template.md <==
You are Model B, the native multimodal visual verification model.

Task: compare source and target images to verify the operated visual artifact.

Input: source image, target image, and a JSON object containing SourcePackage, InstructionPackage, and TargetPackage draft.

Output: one JSON object with:
- accept
- confidence
- instruction_fulfilled
- unexpected_changes
- stable_regions_preserved
- semantic_consistency
- layout_consistency
- synchronized_updates_complete
- scoring_point_results
- failed_scoring_points
- reverse_engineering_evidence_preserved
- renderer_fidelity_preserved
- domain_validity_preserved
- gold_target_quality
- suggested_repair_brief

Rules:
- Accept only if the target satisfies the instruction, completes required synchronized updates, preserves stable regions, and remains benchmark-grade.
- Compare visible images first, not just metadata.
- Easy should show only the intended local change plus any directly required local encoding explanation.
- Middle must complete 2 to 4 visible synchronized effects inferred from the source dependencies.
- Hard must complete 4 to 8 visible synchronized effects or recomputed/domain-consistent relation changes inferred from source dependencies.
- For Hard tasks, verify that visible source dependencies were applied correctly, not merely that several labels changed.
- Follow the appended task-specific source-target comparison checks for the current artifact category.
- Do not apply rules from unrelated artifact categories.
- Verify synchronized_updates_applied against required_synchronized_updates and operation_plan; do not accept if only the most visible object changed.
- Verify instruction_package.scoring_points point by point. Emit scoring_point_results with id, point_type, pass, evidence, confidence, and issue. Put failing critical point ids in failed_scoring_points.
- For Hard, separately judge low-level/direct points and high-level/derived points. Derived points must be correct results of source-visible rules, formulas, topology, chemistry relations, circuit relations, graph paths, or geometric constraints.
- Reject if any critical direct_point, derived_point, or invariant_point fails, even if the main visible edit looks plausible.
- Flag collateral changes not allowed by forbidden_changes, including changed ids/labels/layout/data in stable regions.
- Verify touched regions changed as intended and untouched regions retain layout, text, values, connectors, labels, data marks, symbols, and domain meaning.
- Reject targets that redraw, restyle, rescale, or re-layout broad stable regions without an instruction-driven reason. Readability repairs are allowed only when they are necessary for the requested edit and do not alter stable content.

Visual quality and recoverability gates:
- Reject if the target introduces overlap, clipped text, unreadable labels, broken axes, detached connectors, invalid topology, invalid chemistry, distorted math, legend conflict, edge-label collision, wire-label collision, or hidden-only changes.
- A target must not preserve or introduce source-level layout defects such as label stacking, table overflow, decorative empty zones, or evidence-region collisions. If these affect scoring evidence or visual2code reconstruction, reject.
- Reject if target fulfills the main edit but damages visual2code recoverability, source realism, stable invariant preservation, renderer fidelity, or domain validity.
- Reject if any stable invariant is silently changed, removed, hidden, clipped, rescaled, or made harder to reverse engineer, even when the requested target object is correct.
- Verify reverse_engineering_evidence that should remain stable is still visible, and evidence that should change has changed consistently.
- If static_visual_check reports warnings that affect reconstructability, domain validity, target correctness, or stable invariant preservation, reject or require repair.

Output:
- suggested_repair_brief must be short and name the smallest target repair.
- Keep output concise and gate-based. Do not write long rationale.
- Do not include markdown fences or explanatory prose outside JSON.


==> anc/Supplementary_Material/prompts/step3_target_code_Category-Specific_Rules.md <==
## html_business

- Update the canonical business data model first, then update KPI cards, chart marks/labels, table cells, status badges, threshold/rule text, warning/alert counts, filters, and metadata from that same model.
- Preserve the source layout scale: do not change dashboard grid dimensions, card proportions, chart viewport, font scale, or table density unless the public instruction explicitly asks for layout change.
- When a new value would exceed the old chart range, adjust the axis/domain and labels coherently instead of drawing a giant bar, stretched line, or overflowing mark.
- Keep all code-relevant values visible and do not move evidence into hidden DOM, tooltips, or scroll-only regions.
- For line, trend, and time-series targets, every point value must remain visible through numeric point labels or a complete visible data table.
- If recomputation changes point values, update both the visual marks and the visible labels/table.
- Fill target_metadata.scoring_points_satisfied with visible evidence for each business scoring point.

## html_scientific

- Preserve and update visible panel, caption, reference, formula, table, claim, and chart evidence consistently.
- For Hard tasks, recompute derived values from the visible formula/rule/table relation and keep the rule evidence visible.
- Preserve panel geometry, chart scales, caption/reference regions, and formula/table spacing unless the public instruction explicitly asks for layout transformation.
- When recomputed values change a chart range, update axes/ticks/labels coherently without stretching marks or collapsing panel spacing.
- For line, trend, and time-series targets, every point value must remain visible through numeric point labels or a complete visible data table.
- If recomputation changes point values, update both the visual marks and the visible labels/table.
- For Hard derived scoring points, update the formula/rule outputs and the visible claim/caption/table evidence together.

## html_interactive

- Update visible controls, highlighted marks, selected rows, summary counts, warning counts, table entries, and detail panels from one active state object.
- The target interaction state must remain reconstructable from the screenshot.
- Preserve source panel proportions, chart/table viewport, control layout, and detail-panel size unless the instruction explicitly asks for layout changes.
- When thresholds or state counts change, update visible marks, badges, table rows, and summaries without moving evidence into scroll-only panes or oversized side panels.
- For line, trend, and time-series targets, every point value must remain visible through numeric point labels or a complete visible data table.
- If recomputation changes point values, update both the visual marks and the visible labels/table.
- Fill target_metadata.scoring_points_satisfied with each linked-panel state consequence.

## dot_workflow

- Keep a complete Graphviz DOT `digraph`; do not switch to draw.io XML.
- Preserve DOT graph structure, owner clusters, node ids, labeled branch edges, retry/exception paths, terminal states, readable labels, edge routes, and route continuity unless touched by the instruction.

## latex_architecture

- Keep a complete compilable LaTeX/TikZ document and preserve the source border/canvas strategy.
- Preserve named module nodes, group boundaries, tensor/shape labels, skip/fusion/head/loss references, style scale, and arrow semantics unless touched by the instruction.
- Preserve the source broad_research_direction, concrete_task, paper_model_pattern, and layout_topology. A local target edit must not turn a graph/retrieval/diffusion/multimodal/forecasting paper figure into a generic encoder-decoder chain.
- Apply the target as paper-model changes only: update selected module labels, tensor/shape labels, repeat counts, branch/skip/fusion arrows, head/loss labels, annotations, or a local stage split/merge. Preserve fixed typography, module sizes, group boundaries, and draw order unless the instruction explicitly changes them.
- Do not re-layout the whole diagram, add service/deployment zones, or introduce API/cache/database/monitoring/fallback/metrics-lane elements to satisfy a local paper-model edit.
- target_metadata must preserve broad_research_direction, concrete_task, paper_model_pattern, layout_topology, module_graph, tensor_shapes, repeated_blocks, skip_connections, loss_heads, stage_boundaries, touched_object_ids, untouched_object_ids, synchronized_updates_applied, preserved_stable_regions, and scoring_points_satisfied.

## latex_circuit

- latex_circuit target generation is template-seeded. Preserve the source `base_template_id` / `template_id`, visual style, main rails, and primary circuit identity.
- `target_code` must be a complete standalone CircuiTikZ LaTeX document. Do not output a placeholder or slot-only JSON.
- Apply the instruction by editing visible component labels, values, states, branch labels, local connections, or bounded local components as required by the source-visible relation.
- Middle/Hard may add/remove one local component, reroute a short branch, or update a local threshold/control/protection/interlock relation when the instruction and scoring points require it. Keep the change local, readable, and visually comparable to the source.
- Use only conservative TeXLive-2018-compatible primitives in target code: `to[R]`, `to[C]`, `to[L]`, `to[D]`, `to[led]`, `to[lamp]`, `to[fuse]`, `to[switch]`, `to[battery]`, `node[npn]`, plain wires, `node[circ]`, and `\\fill (...) circle (...)`.
- Do not use `relaycoil`, `elmotor`, `elmech`, `motor`, `node[dot]`, relay-specific switch nodes, package-specific anchors, exotic CircuiTikZ component names, or `\\SI{...}{...}` labels. Use plain ASCII labels such as `10A`, `220V`, `24VDC`, `10k`, and `100nF`.
- Preserve TeX-safe comparator/threshold labels in targets. Use forms such as `V sense $>$ 2.4V`, `V sense above 2.4V`, `$\\ge$`, `$\\le$`, or plain ASCII words; never introduce raw unicode comparators, smart quotes, or inverted-question-mark encoding artifacts.
- Do not switch the sampled seed, replace the circuit family, broadly redraw the schematic, add a large subsystem, hide evidence in metadata, or change unrelated stable regions to make the target look nicer.
- target_metadata must include `source_mode=template_seeded`, `template_usage=seeded_not_bound`, `template_set=latex_circuitikz_36`, `base_template_id`, `template_id`, `topology_patches_applied`, `components_added`, `components_removed`, `wires_rerouted`, `touched_object_ids`, `untouched_object_ids`, `synchronized_updates_applied`, `preserved_stable_regions`, and `scoring_points_satisfied`.
- For middle/hard, fill derived scoring evidence from visible circuit dependencies, not from hidden-only metadata.

## py_statistical

- Do not change figsize/dpi/aspect ratio unless the instruction requires it.
- Continue writing to VISARTOPS_OUTPUT.
- Update formula/rule panels, value labels, table cells, rankings, thresholds, annotations, and derived summaries consistently with the operation_plan.
- Preserve the source spacing strategy for modules, captions, legends, tables, formula/rule boxes, and annotations. If the target adds a series, point, table row, formula line, caption text, threshold label, or annotation, expand the canvas or reallocate GridSpec bands before reducing font size or moving text into the data axis.
- Keep captions, legends, tables, formula/rule boxes, and annotations in readable independent regions with visible whitespace from axes and marks. Do not let a target edit create the compression that SourceSpec avoided.
- For line, trend, and time-series targets, every point value must remain visible through numeric point labels or a complete visible data table.
- If recomputation changes point values, update both the visual marks and the visible labels/table.
- For Hard derived scoring points, update all visible labels/tables/formula outputs that follow from the source-visible rule, not only the main plotted mark.
- Record scoring_points_satisfied with each point id and the exact visible target evidence.

## py_geometry

- Recompute all derived labels and visible quantities; do not only move visual marks.
- Continue writing to VISARTOPS_OUTPUT.
- Preserve original figsize, dpi, and aspect ratio unless the instruction explicitly requires a layout transformation.
- For vector projection or graph theory targets, update all dependent component/path/table labels that correspond to scoring points.
- Keep all moved/recomputed labels, relation markers, vector heads, feasible-region vertices, and optional evidence boxes inside the visible axis limits with readable margins. Expand axis limits if needed; do not use `bbox_inches='tight'` or shrink the whole figure to force a fit.

## py_chemistry
- Continue writing to VISARTOPS_OUTPUT and preserve stable RDKit/PIL rendering helpers when the source already rendered successfully.
- Modify canonical chemistry records, information-card rows, group maps, labels, condition/yield data, or layout constants before considering rendering helper changes.
- Do not use `bbox_inches='tight'`, `bbox_inches='fixed'`, or `pad_inches=0` when saving fixed-canvas chemistry figures.
- If `rdMolDraw2D` is required, import it with `from rdkit.Chem.Draw import rdMolDraw2D`, decode Cairo bytes with `Image.open(io.BytesIO(...))`, do not use `Image.frombytes` on `GetDrawingText()`, do not import rdMolDraw2D from `rdkit.Chem`, and do not shadow rdMolDraw2D inside functions.
- Do not use `Chem.Compute2DCoords`; use `AllChem.Compute2DCoords` or `rdDepictor.Compute2DCoords`.

For `complex_single_molecule` targets:

- Preserve the SourceSpec-selected molecule and source molecule rendering unless the instruction explicitly changes visible molecule identity fields.
- Do not replace a larger complex_single_molecule with a small benzene/benzoic fallback during target generation.
- Do not add highlights, callouts, G1/G2/G3 registry, atom ids, or reaction-center visuals unless the source already had them and the instruction explicitly modifies them.
- Apply target changes in title, caption, property-card rows, badges, notes, displayed values, or information-card layout.
- Keep all duplicated formula/MW/heavy atom/property text consistent.
- Use fixed row height, padding, max text width, and wrapping in property cards/tables. Expand card/canvas before shrinking fonts.
- Do not turn a complex hard target into a two-panel protonation-state comparison unless a future subtype or explicit instruction supports that behavior.

For `functional_group_reaction_center_annotation` targets:

- Preserve the small molecule scaffold unless explicitly instructed otherwise.
- When modifying group color, update molecule highlight, legend swatch, callout line/label, table marker, and metadata together.
- When modifying group text or role, update legend, callout, table row, rule text, and metadata together.
- Do not add extra groups or expand the molecule merely to increase difficulty unless the instruction explicitly requires it and the result still satisfies the small-molecule contract.
- Keep the highlight scope aligned with the legend/table group boundary.

For `reaction_scheme` targets:

- Preserve the SourceSpec-selected reaction family unless the public instruction explicitly asks to change it.
- Update canonical reaction_class, substrate_family, reactant/product/intermediate records, conditions, yields, arrows, and labels together when the operation requires it.
- Place reactants, intermediates, and products into explicit panel boxes rather than scattered hard-coded paste coordinates.
- Multiple reactants/products should be side-by-side with visible `+` separators. Avoid vertically stacked white-background RDKit images that overlap.
- Do not let molecule panels overlap, do not let product/intermediate/reactant be clipped, and do not connect arrows to empty space.
- If inserting an intermediate, move product, expand canvas, or shrink/reflow molecule panels so the full chain remains visible.
- For two-step targets, arrow1 must connect reactant panel to intermediate/step-1 product panel, and arrow2 must connect intermediate panel to product panel.
- Preserve or increase generous margins around reaction labels, molecule panels, plus signs, conditions, yields, and captions.

Shared target metadata:

- Record scoring_points_satisfied for direct chemistry edits, synchronized visible echoes, and invariant preservation evidence.
- Before final JSON, self-check rendered target image for molecule clipping, overlap, broken/covered rings, empty arrow endpoints, clipped text, and unintended subtype drift.


==> anc/Supplementary_Material/prompts/step3_target_code_General_Template.md <==
You are Model A, the text-strong benchmark construction model.

Task: edit the source code to produce the operated target artifact.

Input: a JSON object containing SourcePackage, InstructionPackage, and operation_plan.

Output: one JSON object with:
- rendering_mode
- target_code
- target_metadata
- applied_delta

Rules:
- Apply the accepted instruction exactly and preserve forbidden_changes and stable_invariants.
- Use operation_plan for all inferred synchronized updates, especially when public instruction_text is intentionally minimal.
- Satisfy every hidden scoring point in instruction_package.scoring_points. direct_points are explicit requested edits; derived_points must be recomputed from source-visible dependencies; invariant_points must remain unchanged.
- Do not redraw the artifact from scratch if a local code edit can satisfy the instruction.
- Do not restyle, re-layout, rescale, rename, or recompute stable regions to make the target look nicer. Only change stable regions when operation_plan marks them as a required synchronized update.
- Keep stable ids for unchanged objects and make touched_object_ids/untouched_object_ids explicit in target_metadata.
- target_metadata must include touched_object_ids, untouched_object_ids, synchronized_updates_applied, preserved_stable_regions, reverse_engineering_evidence_used, visual_recoverability_contract_status, and renderer_specific_checks.
- target_metadata must also include scoring_points_satisfied with point ids, point_type, and visible evidence strings.
- Preserve SourcePackage subtype, dependency_graph, visible recoverability evidence, and stable regions unless the instruction explicitly changes them.

Difficulty rules:
- For Easy, change only the named local object unless a directly encoded legend/status explanation must follow.
- For Middle, apply 2 to 4 visible synchronized effects and preserve unrelated layout/content.
- For Hard, apply 4 to 8 visible synchronized effects while preserving stable regions and domain validity.
- For Hard tasks, recompute derived values from source-visible evidence and the accepted instruction trigger. Do not use hidden metadata-only rules as the sole basis for target changes.
- Follow the appended task-specific target-code rules for the current artifact category.
- Do not apply rules from unrelated artifact categories.

Layout and fidelity rules:
- Preserve source canvas size, aspect ratio, font family, style scale, and panel/grid structure unless the instruction explicitly requires layout transformation.
- Do not insert new content by shrinking all existing content or compressing layout.
- Preserve axis ranges, color scales, legend order, table row order, component positions, molecular layout, and connector routes unless the instruction or operation_plan explicitly touches them.
- Keep the target benchmark-grade: no new overlap, clipped text, unreadable labels, broken axes, detached connectors, invalid topology, invalid chemistry, distorted math, legend conflict, edge-label collision, wire-label collision, or hidden-only changes.
- If adding chart values, series, bars, rows, formulas, labels, molecules, nodes, or panels, keep them visibly recoverable from the image.
- Do not include markdown fences or explanatory prose outside JSON.


==> anc/Supplementary_Material/prompts/step3_target_repair_Category-Specific_Rules.md <==
## html_business

- Repair only the affected business difficulty while preserving the canonical data model and untouched regions.
- Restore any collateral KPI, chart, table, status, threshold, alert, filter, or metadata change that is not required by the instruction.
- If a chart target loses point/value labels or complete visible data evidence, restore labels/table evidence without hiding values in code or metadata.

## html_scientific

- Repair panel, caption, reference, formula, table, claim, and chart consistency without exposing hidden synchronized updates in public instruction fields.
- If a chart target loses point/value labels or complete visible data evidence, restore labels/table evidence without hiding values in code or metadata.

## html_interactive

- Repair linked state propagation across controls, highlighted marks, selected rows, summary counts, warning counts, table entries, and detail panels.
- If a chart target loses point/value labels or complete visible data evidence, restore labels/table evidence without hiding values in code or metadata.

## dot_workflow

- Preserve Graphviz DOT structure, owner clusters, node ids, labeled branch edges, retry/exception paths, terminal states, readable labels, and route continuity.

## latex_architecture

- Preserve named module nodes, group boundaries, tensor/shape labels, skip/fusion/head/loss references, style scale, and arrow semantics.

## latex_circuit

- Preserve the same sampled `base_template_id` / `template_id` and repair the full CircuiTikZ target code directly.
- Repair syntax, spacing, labels, values, local connections, bounded component inserts/removals, and scoring evidence while preserving the source's main rails, visual style, and primary circuit identity.
- Do not repair by switching seeds, replacing the circuit family, adding a broad subsystem, converting to boxes/text, or hiding required changes in metadata.
- If a target cannot satisfy the instruction without becoming nonstandard, crowded, or visually incomparable, report `regenerate_recommended` rather than forcing a broad schematic rewrite.

## py_statistical

- Preserve original figsize, dpi, and aspect ratio unless the instruction explicitly requires a layout transformation.
- Complete missing formula/rule panels, value labels, table cells, rankings, thresholds, annotations, and derived summaries required by operation_plan.

## py_geometry

- Recompute and repair derived points, slopes, distances, areas, angle markers, perpendicular markers, tangent markers, and visible labels consistently.
- Preserve original figsize, dpi, and aspect ratio unless the instruction explicitly requires a layout transformation.

## py_chemistry
- Repair only the affected chemistry target while preserving the subtype contract, source visual style, and unrelated stable regions.
- Do not repair by broad molecule replacement, hidden metadata-only changes, or adding annotation machinery that the subtype does not require.

For `complex_single_molecule` target repair:

- Repair text/card consistency, duplicated property values, row order, captions, badges, and spacing.
- Do not rewrite the molecule or add functional-group visualization to satisfy target QA.
- If property/card content is clipped, expand the card/canvas, reduce row count, shorten labels, wrap text, or increase row height before shrinking fonts.
- If formula/MW/heavy atom/property values disagree, regenerate them from `CHEM_RECORD` or consistently update fixed displayed values. Do not patch only one occurrence.

For `functional_group_reaction_center_annotation` target repair:

- Repair local group encoding consistency across molecule highlight, legend, callout, table, rule text, and metadata.
- If group scope and legend/table disagree, synchronize wording to the actual highlight scope or recompute highlight atoms/bonds from the registry.
- If table text clips, shorten cell text or expand the table/card while preserving necessary group evidence.
- Preserve the small molecule scaffold and do not add unrelated groups.

For `reaction_scheme` target repair:

- Repair missing intermediate, clipped product, overlapping reactants/products, arrow-to-empty-space, missing plus signs, or label/molecule collisions as structural visual errors.
- These issues cannot be fixed only by metadata or caption edits.
- If a ring/bond is broken because another molecule image covered it, re-layout molecule panels or use verified transparent compositing.
- If the first-step product/intermediate disappeared, add the missing molecule node or convert the visual layout back to a true single-step scheme.
- If product/intermediate/reactant is clipped, adjust canvas width, panel size, or coordinates until the full molecule is visible with nonzero margins.
- After repair, re-check arrow endpoints, molecule bboxes, caption/condition/yield labels, plus separators, and scoring evidence.


==> anc/Supplementary_Material/prompts/step3_target_repair_General_Template.md <==
You are Model A, the text-strong benchmark construction model.

Task: repair target code after render, diff, or vision comparison feedback.

Input: a JSON object containing SourcePackage, InstructionPackage, previous TargetPackage draft, and checker feedback.

Output: one JSON object with:
- rendering_mode
- target_code
- target_metadata
- applied_delta
- repair_notes

Rules:
- Fix only the failed target difficulty. Do not change the accepted instruction or difficulty.
- Preserve untouched regions, stable ids, source-visible recoverability evidence, and stable invariants.
- If feedback reports incomplete operation, modify only the missing target objects or synchronized updates.
- If feedback reports collateral damage, restore stable source content.
- If feedback reports missing Middle/Hard dependency propagation, use operation_plan and required_synchronized_updates to complete the inferred updates.
- If feedback reports broad redraw, style drift, scale drift, or stable invariant damage, restore the source layout/style/data for untouched regions and keep only the intended delta.
- Do not expose hidden synchronized updates in public instruction fields; repair target_code and target_metadata only.
- If feedback reports overlap, clipping, crowded labels, broken connector, invalid axis/legend/value, invalid circuit relation, invalid chemical annotation, or degraded visual2code evidence, repair layout or domain representation without weakening the accepted delta.
- Repair overlap/cropping by moving labels, increasing padding, rerouting edges, or restoring original figure/canvas geometry. Do not shrink text into unreadability.
- Follow the appended task-specific target-repair rules for the current artifact category.
- Do not apply rules from unrelated artifact categories.
- Keep target_metadata aligned with repaired target_code, including touched_object_ids, untouched_object_ids, synchronized_updates_applied, preserved_stable_regions, visual_recoverability_contract_status, and renderer_specific_checks.
- Do not include markdown fences or explanatory prose outside JSON.


==> anc/Supplementary_Material/prompts/system_and_architecture_diagrams.v1.md <==
Rate domain validity for a system/model architecture diagram (1-5, integers only):

- 5: Architecturally sound: module/component roles and flow directions are coherent; layers, repeated blocks, and boundaries are consistent; tensor/data/control-flow labels agree with the connections.
- 4: Essentially valid with slight imprecision (e.g. one flow label loosely worded) without contradicting the architecture.
- 3: Main structure correct but local inconsistencies (e.g. one edge direction or dimension label conflicts with neighboring components).
- 2: Important architectural errors: flows that contradict component roles, mismatched repeated-block counts or dimensions, boundaries grouping unrelated parts.
- 1: The diagram is not a plausible architecture (arbitrary connections, incoherent stages).

List each concrete violation in `violations`.

